Efficient numerical integration of thermal interaction rates

In many problems in particle cosmology, interaction rates are dominated by ${2}\leftrightarrow{2}$ scatterings, or get a substantial contribution from them, given that ${1}\leftrightarrow{2}$ and ${1}\leftrightarrow{3}$ reactions are phase-space suppressed. We describe an algorithm to represent, regularize, and evaluate a class of thermal ${2}\leftrightarrow{2}$ and ${1}\leftrightarrow{3}$ interaction rates for general momenta, masses, chemical potentials, and helicity projections. A key ingredient is an automated inclusion of virtual corrections to ${1}\leftrightarrow{2}$ scatterings, which eliminate logarithmic and double-logarithmic IR divergences from the real ${2}\leftrightarrow{2}$ and ${1}\leftrightarrow{3}$ processes. We also review thermal and chemical potential induced contributions that require resummation if plasma particles are ultrarelativistic.

==> anc/README <==
*
* Ancillary programs related to the paper arxiv.org/abs/2107.07132
* ================================================================
* 
* There are two sets of programs, with documentation in the preambles. 
* 
* The algebraic routine is
* 
*    resolve_v1.frm -- determines crossed channels and virtual corrections
* 
* The numerical ones are 
* 
*    example.c      -- writes table to reproduce fig.2 (top left)
*    rates.h        -- main header file with all real & virtual routines
*    theta.h        -- explicit integrands, by hand
*    aux/{...}      -- files needed for Monte Carlo integration
* 
* In principle the output of the algebraic routine could be used as input
* for theta.h, but this has not been implemented in the current release. 
* 
* The programs are distributed under the terms of
* GNU General Public License <https://www.gnu.org/licenses/>.
* No warranty is expressed or implied. 
* 


==> anc/aux/converged.h <==
/* Body of convergence test, shared between hcubature.c and
   pcubature.c.  We use an #include file because the two routines use
   somewhat different data structures, and define macros ERR(j) and
   VAL(j) to get the error and value estimates, respectively, for
   integrand j. */
{
     unsigned j;
#    define SQR(x) ((x) * (x))
     switch (norm) {
	 case ERROR_INDIVIDUAL:
	      for (j = 0; j < fdim; ++j)
		   if (ERR(j) > reqAbsError && ERR(j) > fabs(VAL(j))*reqRelError)
			return 0;
	      return 1;
	      
	 case ERROR_PAIRED:
	      for (j = 0; j+1 < fdim; j += 2) {
		   double maxerr, serr, err, maxval, sval, val;
		   /* scale to avoid overflow/underflow */
		   maxerr = ERR(j) > ERR(j+1) ? ERR(j) : ERR(j+1);
		   maxval = VAL(j) > VAL(j+1) ? VAL(j) : VAL(j+1);
		   serr = maxerr > 0 ? 1/maxerr : 1;
		   sval = maxval > 0 ? 1/maxval : 1;
		   err = sqrt(SQR(ERR(j)*serr) + SQR(ERR(j+1)*serr)) * maxerr;
		   val = sqrt(SQR(VAL(j)*sval) + SQR(VAL(j+1)*sval)) * maxval;
		   if (err > reqAbsError && err > val*reqRelError)
			return 0;
	      }
	      if (j < fdim) /* fdim is odd, do last dimension individually */
		   if (ERR(j) > reqAbsError && ERR(j) > fabs(VAL(j))*reqRelError)
			return 0;
	      return 1;

	 case ERROR_L1: {
	      double err = 0, val = 0;
	      for (j = 0; j < fdim; ++j) {
		   err += ERR(j);
		   val += fabs(VAL(j));
	      }
	      return err <= reqAbsError || err <= val*reqRelError;
	 }

	 case ERROR_LINF: {
	      double err = 0, val = 0;
	      for (j = 0; j < fdim; ++j) {
		   double absval = fabs(VAL(j));
		   if (ERR(j) > err) err = ERR(j);
		   if (absval > val) val = absval;
	      }
	      return err <= reqAbsError || err <= val*reqRelError;
	 }

	 case ERROR_L2: {
	      double maxerr = 0, maxval = 0, serr, sval, err = 0, val = 0;
	      /* scale values by 1/max to avoid overflow/underflow */
	      for (j = 0; j < fdim; ++j) {
		   double absval = fabs(VAL(j));
		   if (ERR(j) > maxerr) maxerr = ERR(j);
		   if (absval > maxval) maxval = absval;
	      }
	      serr = maxerr > 0 ? 1/maxerr : 1;
	      sval = maxval > 0 ? 1/maxval : 1;
	      for (j = 0; j < fdim; ++j) {
		   err += SQR(ERR(j) * serr);
		   val += SQR(fabs(VAL(j)) * sval);
	      }
	      err = sqrt(err) * maxerr;
	      val = sqrt(val) * maxval;
	      return err <= reqAbsError || err <= val*reqRelError;
	 }
     }
     return 1; /* unreachable */
}


==> anc/aux/cubature.h <==
/* Adaptive multidimensional integration of a vector of integrands.
 *
 * Copyright (c) 2005-2013 Steven G. Johnson
 *
 * Portions (see comments) based on HIntLib (also distributed under
 * the GNU GPL, v2 or later), copyright (c) 2002-2005 Rudolf Schuerer.
 *     (http://www.cosy.sbg.ac.at/~rschuer/hintlib/)
 *
 * Portions (see comments) based on GNU GSL (also distributed under
 * the GNU GPL, v2 or later), copyright (c) 1996-2000 Brian Gough.
 *     (http://www.gnu.org/software/gsl/)
 *
 * This program is free software; you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation; either version 2 of the License, or
 * (at your option) any later version.
 *
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
 *
 */

#ifndef CUBATURE_H
#define CUBATURE_H

#include <stdlib.h> /* for size_t */

#ifdef __cplusplus
extern "C"
{
#endif /* __cplusplus */

/* USAGE: Call hcubature or pcubature with your function as described
          in the README file. */

/* a vector integrand - evaluates the function at the given point x
   (an array of length ndim) and returns the result in fval (an array
   of length fdim).   The void* parameter is there in case you have
   to pass any additional data through to your function (it corresponds
   to the fdata parameter you pass to cubature).  Return 0 on
   success or nonzero to terminate the integration. */
typedef int (*integrand) (unsigned ndim, const double *x, void *,
                          unsigned fdim, double *fval);

/* a vector integrand of a vector of npt points: x[i*ndim + j] is the
   j-th coordinate of the i-th point, and the k-th function evaluation
   for the i-th point is returned in fval[i*fdim + k].  Return 0 on success
   or nonzero to terminate the integration. */
typedef int (*integrand_v) (unsigned ndim, size_t npt,
			    const double *x, void *,
			    unsigned fdim, double *fval);

/* Different ways of measuring the absolute and relative error when
   we have multiple integrands, given a vector e of error estimates
   in the individual components of a vector v of integrands.  These
   are all equivalent when there is only a single integrand. */
typedef enum {
     ERROR_INDIVIDUAL = 0, /* individual relerr criteria in each component */
     ERROR_PAIRED, /* paired L2 norms of errors in each component,
		      mainly for integrating vectors of complex numbers */
     ERROR_L2, /* abserr is L_2 norm |e|, and relerr is |e|/|v| */
     ERROR_L1, /* abserr is L_1 norm |e|, and relerr is |e|/|v| */
     ERROR_LINF /* abserr is L_\infty norm |e|, and relerr is |e|/|v| */
} error_norm;

/* Integrate the function f from xmin[dim] to xmax[dim], with at most
   maxEval function evaluations (0 for no limit), until the given
   absolute or relative error is achieved.  val returns the integral,
   and err returns the estimate for the absolute error in val; both
   of these are arrays of length fdim, the dimension of the vector
   integrand f(x). The return value of the function is 0 on success
   and non-zero if there  was an error. */

/* adapative integration by partitioning the integration domain ("h-adaptive")
   and using the same fixed-degree quadrature in each subdomain, recursively,
   until convergence is achieved. */
int hcubature(unsigned fdim, integrand f, void *fdata,
	      unsigned dim, const double *xmin, const double *xmax, 
	      size_t maxEval, double reqAbsError, double reqRelError, 
	      error_norm norm,
	      double *val, double *err);

/* as hcubature, but vectorized integrand */
int hcubature_v(unsigned fdim, integrand_v f, void *fdata,
		unsigned dim, const double *xmin, const double *xmax, 
		size_t maxEval, double reqAbsError, double reqRelError, 
		error_norm norm,
		double *val, double *err);

/* adaptive integration by increasing the degree of (tensor-product
   Clenshaw-Curtis) quadrature rules ("p-adaptive"), rather than
   subdividing the domain ("h-adaptive").  Possibly better for
   smooth integrands in low dimensions. */
int pcubature_v_buf(unsigned fdim, integrand_v f, void *fdata,
		    unsigned dim, const double *xmin, const double *xmax,
		    size_t maxEval, 
		    double reqAbsError, double reqRelError,
		    error_norm norm,
		    unsigned *m,
		    double **buf, size_t *nbuf, size_t max_nbuf,
		    double *val, double *err);
int pcubature_v(unsigned fdim, integrand_v f, void *fdata,
		unsigned dim, const double *xmin, const double *xmax, 
		size_t maxEval, double reqAbsError, double reqRelError, 
		error_norm norm,
		double *val, double *err);
int pcubature(unsigned fdim, integrand f, void *fdata,
	      unsigned dim, const double *xmin, const double *xmax, 
	      size_t maxEval, double reqAbsError, double reqRelError, 
	      error_norm norm,
	      double *val, double *err);

#ifdef __cplusplus
}  /* extern "C" */
#endif /* __cplusplus */

#endif /* CUBATURE_H */


==> anc/aux/hcubature.c <==
/* Adaptive multidimensional integration of a vector of integrands.
 *
 * Copyright (c) 2005-2013 Steven G. Johnson
 *
 * Portions (see comments) based on HIntLib (also distributed under
 * the GNU GPL, v2 or later), copyright (c) 2002-2005 Rudolf Schuerer.
 *     (http://www.cosy.sbg.ac.at/~rschuer/hintlib/)
 *
 * Portions (see comments) based on GNU GSL (also distributed under
 * the GNU GPL, v2 or later), copyright (c) 1996-2000 Brian Gough.
 *     (http://www.gnu.org/software/gsl/)
 *
 * This program is free software; you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation; either version 2 of the License, or
 * (at your option) any later version.
 *
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
 *
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <limits.h>
#include <float.h>

/* Adaptive multidimensional integration on hypercubes (or, really,
   hyper-rectangles) using cubature rules.

   A cubature rule takes a function and a hypercube and evaluates
   the function at a small number of points, returning an estimate
   of the integral as well as an estimate of the error, and also
   a suggested dimension of the hypercube to subdivide.

   Given such a rule, the adaptive integration is simple:

   1) Evaluate the cubature rule on the hypercube(s).
      Stop if converged.

   2) Pick the hypercube with the largest estimated error,
      and divide it in two along the suggested dimension.

   3) Goto (1).

 The basic algorithm is based on the adaptive cubature described in

     A. C. Genz and A. A. Malik, "An adaptive algorithm for numeric
     integration over an N-dimensional rectangular region,"
     J. Comput. Appl. Math. 6 (4), 295-302 (1980).

 and subsequently extended to integrating a vector of integrands in

     J. Berntsen, T. O. Espelid, and A. Genz, "An adaptive algorithm
     for the approximate calculation of multiple integrals,"
     ACM Trans. Math. Soft. 17 (4), 437-451 (1991).

 Note, however, that we do not use any of code from the above authors
 (in part because their code is Fortran 77, but mostly because it is
 under the restrictive ACM copyright license).  I did make use of some
 GPL code from Rudolf Schuerer's HIntLib and from the GNU Scientific
 Library as listed in the copyright notice above, on the other hand.

 I am also grateful to Dmitry Turbiner <dturbiner@alum.mit.edu>, who
 implemented an initial prototype of the "vectorized" functionality
 for evaluating multiple points in a single call (as opposed to
 multiple functions in a single call).  (Although Dmitry implemented
 a working version, I ended up re-implementing this feature from
 scratch as part of a larger code-cleanup, and in order to have
 a single code path for the vectorized and non-vectorized APIs.  I
 subsequently implemented the algorithm by Gladwell to extract
 even more parallelism by evalutating many hypercubes at once.)

 TODO:

   * Putting these routines into the GNU GSL library would be nice.

   * A Python interface would be nice.  (Also a Matlab interface,
     a GNU Octave interface, ...)

   * For high-dimensional integrals, it would be nice to implement
     a sparse-grid cubature scheme using Clenshaw-Curtis quadrature.
     Currently, for dimensions > 7 or so, quasi Monte Carlo methods win.

   * Berntsen et. al also describe a "two-level" error estimation scheme
     that they claim makes the algorithm more robust.  It might be
     nice to implement this, at least as an option (although I seem
     to remember trying it once and it made the number of evaluations
     substantially worse for my test integrands).

*/

/* USAGE: Call cubature with your function as described in cubature.h.

	  To compile a test program, compile cubature.c with
	  -DTEST_INTEGRATOR as described at the end. */

#include "cubature.h"

/* error return codes */
#define SUCCESS 0
#define FAILURE 1

/***************************************************************************/
/* Basic datatypes */

typedef struct {
     double val, err;
} esterr;

static double errMax(unsigned fdim, const esterr *ee)
{
     double errmax = 0;
     unsigned k;
     for (k = 0; k < fdim; ++k)
	  if (ee[k].err > errmax) errmax = ee[k].err;
     return errmax;
}

typedef struct {
     unsigned dim;
     double *data;	/* length 2*dim = center followed by half-widths */
     double vol;	/* cache volume = product of widths */
} hypercube;

static double compute_vol(const hypercube *h)
{
     unsigned i;
     double vol = 1;
     for (i = 0; i < h->dim; ++i)
	  vol *= 2 * h->data[i + h->dim];
     return vol;
}

static hypercube make_hypercube(unsigned dim, const double *center, const double *halfwidth)
{
     unsigned i;
     hypercube h;
     h.dim = dim;
     h.data = (double *) malloc(sizeof(double) * dim * 2);
     h.vol = 0;
     if (h.data) {
	  for (i = 0; i < dim; ++i) {
	       h.data[i] = center[i];
	       h.data[i + dim] = halfwidth[i];
	  }
	  h.vol = compute_vol(&h);
     }
     return h;
}

static hypercube make_hypercube_range(unsigned dim, const double *xmin, const double *xmax)
{
     hypercube h = make_hypercube(dim, xmin, xmax);
     unsigned i;
     if (h.data) {
	  for (i = 0; i < dim; ++i) {
	       h.data[i] = 0.5 * (xmin[i] + xmax[i]);
	       h.data[i + dim] = 0.5 * (xmax[i] - xmin[i]);
	  }
	  h.vol = compute_vol(&h);
     }
     return h;
}

static void destroy_hypercube(hypercube *h)
{
     free(h->data);
     h->dim = 0;
}

typedef struct {
     hypercube h;
     unsigned splitDim;
     unsigned fdim; /* dimensionality of vector integrand */
     esterr *ee; /* array of length fdim */
     double errmax; /* max ee[k].err */
} region;

static region make_region(const hypercube *h, unsigned fdim)
{
     region R;
     R.h = make_hypercube(h->dim, h->data, h->data + h->dim);
     R.splitDim = 0;
     R.fdim = fdim;
     R.ee = R.h.data ? (esterr *) malloc(sizeof(esterr) * fdim) : NULL;
     R.errmax = HUGE_VAL;
     return R;
}

static void destroy_region(region *R)
{
     destroy_hypercube(&R->h);
     free(R->ee);
     R->ee = 0;
}

static int cut_region(region *R, region *R2)
{
     unsigned d = R->splitDim, dim = R->h.dim;
     *R2 = *R;
     R->h.data[d + dim] *= 0.5;
     R->h.vol *= 0.5;
     R2->h = make_hypercube(dim, R->h.data, R->h.data + dim);
     if (!R2->h.data) return FAILURE;
     R->h.data[d] -= R->h.data[d + dim];
     R2->h.data[d] += R->h.data[d + dim];
     R2->ee = (esterr *) malloc(sizeof(esterr) * R2->fdim);
     return R2->ee == NULL;
}

struct rule_s; /* forward declaration */

typedef int (*evalError_func)(struct rule_s *r,
			      unsigned fdim, integrand_v f, void *fdata,
			      unsigned nR, region *R);
typedef void (*destroy_func)(struct rule_s *r);


typedef struct rule_s {
     unsigned dim, fdim;         /* the dimensionality & number of functions */
     unsigned num_points;       /* number of evaluation points */
     unsigned num_regions; /* max number of regions evaluated at once */
     double *pts; /* points to eval: num_regions * num_points * dim */
     double *vals; /* num_regions * num_points * fdim */
     evalError_func evalError;
     destroy_func destroy;
} rule;

static void destroy_rule(rule *r)
{
     if (r) {
	  if (r->destroy) r->destroy(r);
	  free(r->pts);
	  free(r);
     }
}

static int alloc_rule_pts(rule *r, unsigned num_regions)
{
     if (num_regions > r->num_regions) {
	  free(r->pts);
	  r->pts = r->vals = NULL;
	  r->num_regions = 0;
	  num_regions *= 2; /* allocate extra so that
			       repeatedly calling alloc_rule_pts with
			       growing num_regions only needs
			       a logarithmic number of allocations */
	  r->pts = (double *) malloc(sizeof(double) *
				     (num_regions
				      * r->num_points * (r->dim + r->fdim)));
	  if (r->fdim + r->dim > 0 && !r->pts) return FAILURE;
	  r->vals = r->pts + num_regions * r->num_points * r->dim;
	  r->num_regions = num_regions;
     }
     return SUCCESS;
}

static rule *make_rule(size_t sz, /* >= sizeof(rule) */
		       unsigned dim, unsigned fdim, unsigned num_points,
		       evalError_func evalError, destroy_func destroy)
{
     rule *r;

     if (sz < sizeof(rule)) return NULL;
     r = (rule *) malloc(sz);
     if (!r) return NULL;
     r->pts = r->vals = NULL;
     r->num_regions = 0;
     r->dim = dim; r->fdim = fdim; r->num_points = num_points;
     r->evalError = evalError;
     r->destroy = destroy;
     return r;
}

/* note: all regions must have same fdim */
static int eval_regions(unsigned nR, region *R,
			integrand_v f, void *fdata, rule *r)
{
     unsigned iR;
     if (nR == 0) return SUCCESS; /* nothing to evaluate */
     if (r->evalError(r, R->fdim, f, fdata, nR, R)) return FAILURE;
     for (iR = 0; iR < nR; ++iR)
	  R[iR].errmax = errMax(R->fdim, R[iR].ee);
     return SUCCESS;
}

/***************************************************************************/
/* Functions to loop over points in a hypercube. */

/* Based on orbitrule.cpp in HIntLib-0.0.10 */

/* ls0 returns the least-significant 0 bit of n (e.g. it returns
   0 if the LSB is 0, it returns 1 if the 2 LSBs are 01, etcetera). */

static unsigned ls0(unsigned n)
{
#if defined(__GNUC__) && \
    ((__GNUC__ == 3 && __GNUC_MINOR__ >= 4) || __GNUC__ > 3)
     return __builtin_ctz(~n); /* gcc builtin for version >= 3.4 */
#else
     const unsigned bits[256] = {
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 5,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 6,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 5,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 7,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 5,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 6,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 5,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 8,
     };
     unsigned bit = 0;
     while ((n & 0xff) == 0xff) {
	  n >>= 8;
	  bit += 8;
     }
     return bit + bits[n & 0xff];
#endif
}

/**
 *  Evaluate the integration points for all 2^n points (+/-r,...+/-r)
 *
 *  A Gray-code ordering is used to minimize the number of coordinate updates
 *  in p, although this doesn't matter as much now that we are saving all pts.
 */
static void evalR_Rfs(double *pts, unsigned dim, double *p, const double *c, const double *r)
{
     unsigned i;
     unsigned signs = 0; /* 0/1 bit = +/- for corresponding element of r[] */

     /* We start with the point where r is ADDed in every coordinate
        (this implies signs=0). */
     for (i = 0; i < dim; ++i)
	  p[i] = c[i] + r[i];

     /* Loop through the points in Gray-code ordering */
     for (i = 0;; ++i) {
	  unsigned mask, d;

	  memcpy(pts, p, sizeof(double) * dim); pts += dim;

	  d = ls0(i);	/* which coordinate to flip */
	  if (d >= dim)
	       break;

	  /* flip the d-th bit and add/subtract r[d] */
	  mask = 1U << d;
	  signs ^= mask;
	  p[d] = (signs & mask) ? c[d] - r[d] : c[d] + r[d];
     }
}

static void evalRR0_0fs(double *pts, unsigned dim, double *p, const double *c, const double *r)
{
     unsigned i, j;

     for (i = 0; i < dim - 1; ++i) {
	  p[i] = c[i] - r[i];
	  for (j = i + 1; j < dim; ++j) {
	       p[j] = c[j] - r[j];
	       memcpy(pts, p, sizeof(double) * dim); pts += dim;
	       p[i] = c[i] + r[i];
	       memcpy(pts, p, sizeof(double) * dim); pts += dim;
	       p[j] = c[j] + r[j];
	       memcpy(pts, p, sizeof(double) * dim); pts += dim;
	       p[i] = c[i] - r[i];
	       memcpy(pts, p, sizeof(double) * dim); pts += dim;

	       p[j] = c[j];	/* Done with j -> Restore p[j] */
	  }
	  p[i] = c[i];		/* Done with i -> Restore p[i] */
     }
}

static void evalR0_0fs4d(double *pts, unsigned dim, double *p, const double *c,
			 const double *r1, const double *r2)
{
     unsigned i;

     memcpy(pts, p, sizeof(double) * dim); pts += dim;

     for (i = 0; i < dim; i++) {
	  p[i] = c[i] - r1[i];
	  memcpy(pts, p, sizeof(double) * dim); pts += dim;

	  p[i] = c[i] + r1[i];
	  memcpy(pts, p, sizeof(double) * dim); pts += dim;

	  p[i] = c[i] - r2[i];
	  memcpy(pts, p, sizeof(double) * dim); pts += dim;

	  p[i] = c[i] + r2[i];
	  memcpy(pts, p, sizeof(double) * dim); pts += dim;

	  p[i] = c[i];
     }
}

#define num0_0(dim) (1U)
#define numR0_0fs(dim) (2 * (dim))
#define numRR0_0fs(dim) (2 * (dim) * (dim-1))
#define numR_Rfs(dim) (1U << (dim))

/***************************************************************************/
/* Based on rule75genzmalik.cpp in HIntLib-0.0.10: An embedded
   cubature rule of degree 7 (embedded rule degree 5) due to A. C. Genz
   and A. A. Malik.  See:

         A. C. Genz and A. A. Malik, "An imbedded [sic] family of fully
         symmetric numerical integration rules," SIAM
         J. Numer. Anal. 20 (3), 580-588 (1983).
*/

typedef struct {
     rule parent;

     /* temporary arrays of length dim */
     double *widthLambda, *widthLambda2, *p;

     /* dimension-dependent constants */
     double weight1, weight3, weight5;
     double weightE1, weightE3;
	 double df_scale;
} rule75genzmalik;

#define real(x) ((double)(x))
#define to_int(n) ((int)(n))

static int isqr(int x)
{
     return x * x;
}

static void destroy_rule75genzmalik(rule *r_)
{
     rule75genzmalik *r = (rule75genzmalik *) r_;
     free(r->p);
}

static int rule75genzmalik_evalError(rule *r_, unsigned fdim, integrand_v f, void *fdata, unsigned nR, region *R)
{
     /* lambda2 = sqrt(9/70), lambda4 = sqrt(9/10), lambda5 = sqrt(9/19) */
     const double lambda2 = 0.3585685828003180919906451539079374954541;
     const double lambda4 = 0.9486832980505137995996680633298155601160;
     const double lambda5 = 0.6882472016116852977216287342936235251269;
     const double weight2 = 980. / 6561.;
     const double weight4 = 200. / 19683.;
     const double weightE2 = 245. / 486.;
     const double weightE4 = 25. / 729.;
     const double ratio = (lambda2 * lambda2) / (lambda4 * lambda4);

     rule75genzmalik *r = (rule75genzmalik *) r_;
     unsigned i, j, iR, dim = r_->dim;
     size_t npts = 0;
     double *diff, *pts, *vals;

     if (alloc_rule_pts(r_, nR)) return FAILURE;
     pts = r_->pts; vals = r_->vals;

     for (iR = 0; iR < nR; ++iR) {
	  const double *center = R[iR].h.data;
	  const double *halfwidth = R[iR].h.data + dim;

	  for (i = 0; i < dim; ++i)
	       r->p[i] = center[i];

	  for (i = 0; i < dim; ++i)
	       r->widthLambda2[i] = halfwidth[i] * lambda2;
	  for (i = 0; i < dim; ++i)
	       r->widthLambda[i] = halfwidth[i] * lambda4;

	  /* Evaluate points in the center, in (lambda2,0,...,0) and
	     (lambda3=lambda4, 0,...,0).  */
	  evalR0_0fs4d(pts + npts*dim, dim, r->p, center,
		       r->widthLambda2, r->widthLambda);
	  npts += num0_0(dim) + 2 * numR0_0fs(dim);

	  /* Calculate points for (lambda4, lambda4, 0, ...,0) */
	  evalRR0_0fs(pts + npts*dim, dim, r->p, center, r->widthLambda);
	  npts += numRR0_0fs(dim);

	  /* Calculate points for (lambda5, lambda5, ..., lambda5) */
	  for (i = 0; i < dim; ++i)
	       r->widthLambda[i] = halfwidth[i] * lambda5;
	  evalR_Rfs(pts + npts*dim, dim, r->p, center, r->widthLambda);
	  npts += numR_Rfs(dim);
     }

     /* Evaluate the integrand function(s) at all the points */
     if (f(dim, npts, pts, fdata, fdim, vals))
	  return FAILURE;

     /* we are done with the points, and so we can re-use the pts
	array to store the maximum difference diff[i] in each dimension
	for each hypercube */
     diff = pts;
     for (i = 0; i < dim * nR; ++i) diff[i] = 0;

     for (j = 0; j < fdim; ++j) {
	  const double *v = vals + j;
#         define VALS(i) v[fdim*(i)]
	  for (iR = 0; iR < nR; ++iR) {
	       double result, res5th;
	       double val0, sum2=0, sum3=0, sum4=0, sum5=0;
	       unsigned k, k0 = 0;
	       /* accumulate j-th function values into j-th integrals
		     NOTE: this relies on the ordering of the eval functions
		     above, as well as on the internal structure of
		     the evalR0_0fs4d function */

	       val0 = VALS(0); /* central point */
	       k0 += 1;

	       for (k = 0; k < dim; ++k) {
		    double v0 = VALS(k0 + 4*k);
		    double v1 = VALS((k0 + 4*k) + 1);
		    double v2 = VALS((k0 + 4*k) + 2);
		    double v3 = VALS((k0 + 4*k) + 3);

		    sum2 += v0 + v1;
		    sum3 += v2 + v3;

		    diff[iR * dim + k] +=
			 fabs(v0 + v1 - 2*val0 - ratio * (v2 + v3 - 2*val0));
	       }
	       k0 += 4*k;

	       for (k = 0; k < numRR0_0fs(dim); ++k)
		    sum4 += VALS(k0 + k);
	       k0 += k;

	       for (k = 0; k < numR_Rfs(dim); ++k)
		    sum5 += VALS(k0 + k);

	       /* Calculate fifth and seventh order results */
	       result = R[iR].h.vol * (r->weight1 * val0 + weight2 * sum2 + r->weight3 * sum3 + weight4 * sum4 + r->weight5 * sum5);
	       res5th = R[iR].h.vol * (r->weightE1 * val0 + weightE2 * sum2 + r->weightE3 * sum3 + weightE4 * sum4);

	       R[iR].ee[j].val = result;
	       R[iR].ee[j].err = fabs(res5th - result);

	       v += r_->num_points * fdim;
	  }
#         undef VALS
     }


     /* figure out dimension to split: */
     for (iR = 0; iR < nR; ++iR) {
	  double maxdiff = 0, df = 0;
	  unsigned dimDiffMax = 0;

	  for (j = 0; j < fdim; ++j)
		df += R[iR].ee[j].err;
	  df /= R[iR].h.vol * r->df_scale;

	  for (i = 0; i < dim; ++i) {
		double delta = diff[iR*dim + i] - maxdiff;
		if (delta > df) {
			maxdiff = diff[iR*dim + i];
			dimDiffMax = i;
		}
		else if (fabs(delta) <= df && R[iR].h.data[dim + i] > R[iR].h.data[dim + dimDiffMax])
			dimDiffMax = i;
	  }
	  R[iR].splitDim = dimDiffMax;
     }
     return SUCCESS;
}

static rule *make_rule75genzmalik(unsigned dim, unsigned fdim)
{
     rule75genzmalik *r;

     if (dim < 2) return NULL; /* this rule does not support 1d integrals */

     /* Because of the use of a bit-field in evalR_Rfs, we are limited
	to be < 32 dimensions (or however many bits are in unsigned).
	This is not a practical limitation...long before you reach
	32 dimensions, the Genz-Malik cubature becomes excruciatingly
	slow and is superseded by other methods (e.g. Monte-Carlo). */
     if (dim >= sizeof(unsigned) * 8) return NULL;

     r = (rule75genzmalik *) make_rule(sizeof(rule75genzmalik),
				       dim, fdim,
				       num0_0(dim) + 2 * numR0_0fs(dim)
				       + numRR0_0fs(dim) + numR_Rfs(dim),
				       rule75genzmalik_evalError,
				       destroy_rule75genzmalik);
     if (!r) return NULL;

     r->weight1 = (real(12824 - 9120 * to_int(dim) + 400 * isqr(to_int(dim)))
		   / real(19683));
     r->weight3 = real(1820 - 400 * to_int(dim)) / real(19683);
     r->weight5 = real(6859) / real(19683) / real(1U << dim);
     r->weightE1 = (real(729 - 950 * to_int(dim) + 50 * isqr(to_int(dim)))
		    / real(729));
     r->weightE3 = real(265 - 100 * to_int(dim)) / real(1458);

	 r->df_scale = pow(10, dim); /* 10^dim */

     r->p = (double *) malloc(sizeof(double) * dim * 3);
     if (!r->p) { destroy_rule((rule *) r); return NULL; }
     r->widthLambda = r->p + dim;
     r->widthLambda2 = r->p + 2 * dim;

     return (rule *) r;
}

/***************************************************************************/
/* 1d 15-point Gaussian quadrature rule, based on qk15.c and qk.c in
   GNU GSL (which in turn is based on QUADPACK). */

static int rule15gauss_evalError(rule *r,
				 unsigned fdim, integrand_v f, void *fdata,
				 unsigned nR, region *R)
{
     /* Gauss quadrature weights and kronrod quadrature abscissae and
	weights as evaluated with 80 decimal digit arithmetic by
	L. W. Fullerton, Bell Labs, Nov. 1981. */
     const unsigned n = 8;
     const double xgk[8] = {  /* abscissae of the 15-point kronrod rule */
	  0.991455371120812639206854697526329,
	  0.949107912342758524526189684047851,
	  0.864864423359769072789712788640926,
	  0.741531185599394439863864773280788,
	  0.586087235467691130294144838258730,
	  0.405845151377397166906606412076961,
	  0.207784955007898467600689403773245,
	  0.000000000000000000000000000000000
	  /* xgk[1], xgk[3], ... abscissae of the 7-point gauss rule.
	     xgk[0], xgk[2], ... to optimally extend the 7-point gauss rule */
     };
     static const double wg[4] = {  /* weights of the 7-point gauss rule */
	  0.129484966168869693270611432679082,
	  0.279705391489276667901467771423780,
	  0.381830050505118944950369775488975,
	  0.417959183673469387755102040816327
     };
     static const double wgk[8] = { /* weights of the 15-point kronrod rule */
	  0.022935322010529224963732008058970,
	  0.063092092629978553290700663189204,
	  0.104790010322250183839876322541518,
	  0.140653259715525918745189590510238,
	  0.169004726639267902826583426598550,
	  0.190350578064785409913256402421014,
	  0.204432940075298892414161999234649,
	  0.209482141084727828012999174891714
     };
     unsigned j, k, iR;
     size_t npts = 0;
     double *pts, *vals;

     if (alloc_rule_pts(r, nR)) return FAILURE;
     pts = r->pts; vals = r->vals;

     for (iR = 0; iR < nR; ++iR) {
	  const double center = R[iR].h.data[0];
	  const double halfwidth = R[iR].h.data[1];

	  pts[npts++] = center;

	  for (j = 0; j < (n - 1) / 2; ++j) {
	       int j2 = 2*j + 1;
	       double w = halfwidth * xgk[j2];
	       pts[npts++] = center - w;
	       pts[npts++] = center + w;
	  }
	  for (j = 0; j < n/2; ++j) {
	       int j2 = 2*j;
	       double w = halfwidth * xgk[j2];
	       pts[npts++] = center - w;
	       pts[npts++] = center + w;
	  }

	  R[iR].splitDim = 0; /* no choice but to divide 0th dimension */
     }

     if (f(1, npts, pts, fdata, fdim, vals))
	  return FAILURE;

     for (k = 0; k < fdim; ++k) {
          const double *vk = vals + k;
	  for (iR = 0; iR < nR; ++iR) {
	       const double halfwidth = R[iR].h.data[1];
	       double result_gauss = vk[0] * wg[n/2 - 1];
	       double result_kronrod = vk[0] * wgk[n - 1];
	       double result_abs = fabs(result_kronrod);
	       double result_asc, mean, err;

	       /* accumulate integrals */
	       npts = 1;
	       for (j = 0; j < (n - 1) / 2; ++j) {
		    int j2 = 2*j + 1;
		    double v = vk[fdim*npts] + vk[fdim*npts+fdim];
		    result_gauss += wg[j] * v;
		    result_kronrod += wgk[j2] * v;
		    result_abs += wgk[j2] * (fabs(vk[fdim*npts])
					     + fabs(vk[fdim*npts+fdim]));
		    npts += 2;
	       }
	       for (j = 0; j < n/2; ++j) {
		    int j2 = 2*j;
		    result_kronrod += wgk[j2] * (vk[fdim*npts]
						 + vk[fdim*npts+fdim]);
		    result_abs += wgk[j2] * (fabs(vk[fdim*npts])
					     + fabs(vk[fdim*npts+fdim]));
		    npts += 2;
	       }

	       /* integration result */
	       R[iR].ee[k].val = result_kronrod * halfwidth;

	       /* error estimate
		  (from GSL, probably dates back to QUADPACK
		  ... not completely clear to me why we don't just use
	          fabs(result_kronrod - result_gauss) * halfwidth */
	       mean = result_kronrod * 0.5;
	       result_asc = wgk[n - 1] * fabs(vk[0] - mean);
	       npts = 1;
	       for (j = 0; j < (n - 1) / 2; ++j) {
		    int j2 = 2*j + 1;
		    result_asc += wgk[j2] * (fabs(vk[fdim*npts]-mean)
					     + fabs(vk[fdim*npts+fdim]-mean));
		    npts += 2;
	       }
	       for (j = 0; j < n/2; ++j) {
		    int j2 = 2*j;
		    result_asc += wgk[j2] * (fabs(vk[fdim*npts]-mean)
					     + fabs(vk[fdim*npts+fdim]-mean));
		    npts += 2;
	       }
	       err = fabs(result_kronrod - result_gauss) * halfwidth;
	       result_abs *= halfwidth;
	       result_asc *= halfwidth;
	       if (result_asc != 0 && err != 0) {
		    double scale = pow((200 * err / result_asc), 1.5);
		    err = (scale < 1) ? result_asc * scale : result_asc;
	       }
	       if (result_abs > DBL_MIN / (50 * DBL_EPSILON)) {
		    double min_err = 50 * DBL_EPSILON * result_abs;
		    if (min_err > err) err = min_err;
	       }
	       R[iR].ee[k].err = err;

	       /* increment vk to point to next batch of results */
	       vk += 15*fdim;
	  }
     }
     return SUCCESS;
}

static rule *make_rule15gauss(unsigned dim, unsigned fdim)
{
     if (dim != 1) return NULL; /* this rule is only for 1d integrals */

     return make_rule(sizeof(rule), dim, fdim, 15,
		      rule15gauss_evalError, 0);
}

/***************************************************************************/
/* binary heap implementation (ala _Introduction to Algorithms_ by
   Cormen, Leiserson, and Rivest), for use as a priority queue of
   regions to integrate. */

typedef region heap_item;
#define KEY(hi) ((hi).errmax)

typedef struct {
     size_t n, nalloc;
     heap_item *items;
     unsigned fdim;
     esterr *ee; /* array of length fdim of the total integrand & error */
} heap;

static void heap_resize(heap *h, size_t nalloc)
{
     h->nalloc = nalloc;
     if (nalloc)
         h->items = (heap_item *) realloc(h->items, sizeof(heap_item)*nalloc);
     else {
         /* BSD realloc does not free for a zero-sized reallocation */
         free(h->items);
         h->items = NULL;
     }
}

static heap heap_alloc(size_t nalloc, unsigned fdim)
{
     heap h;
     unsigned i;
     h.n = 0;
     h.nalloc = 0;
     h.items = 0;
     h.fdim = fdim;
     h.ee = (esterr *) malloc(sizeof(esterr) * fdim);
     if (h.ee) {
	  for (i = 0; i < fdim; ++i) h.ee[i].val = h.ee[i].err = 0;
	  heap_resize(&h, nalloc);
     }
     return h;
}

/* note that heap_free does not deallocate anything referenced by the items */
static void heap_free(heap *h)
{
     h->n = 0;
     heap_resize(h, 0);
     h->fdim = 0;
     free(h->ee);
}

static int heap_push(heap *h, heap_item hi)
{
     int insert;
     unsigned i, fdim = h->fdim;

     for (i = 0; i < fdim; ++i) {
	  h->ee[i].val += hi.ee[i].val;
	  h->ee[i].err += hi.ee[i].err;
     }
     insert = h->n;
     if (++(h->n) > h->nalloc) {
	  heap_resize(h, h->n * 2);
	  if (!h->items) return FAILURE;
     }

     while (insert) {
	  int parent = (insert - 1) / 2;
	  if (KEY(hi) <= KEY(h->items[parent]))
	       break;
	  h->items[insert] = h->items[parent];
	  insert = parent;
     }
     h->items[insert] = hi;
     return SUCCESS;
}

static int heap_push_many(heap *h, size_t ni, heap_item *hi)
{
     size_t i;
     for (i = 0; i < ni; ++i)
	  if (heap_push(h, hi[i])) return FAILURE;
     return SUCCESS;
}

static heap_item heap_pop(heap *h)
{
     heap_item ret;
     int i, n, child;

     if (!(h->n)) {
	  fprintf(stderr, "attempted to pop an empty heap\n");
	  exit(EXIT_FAILURE);
     }

     ret = h->items[0];
     h->items[i = 0] = h->items[n = --(h->n)];
     while ((child = i * 2 + 1) < n) {
	  int largest;
	  heap_item swap;

	  if (KEY(h->items[child]) <= KEY(h->items[i]))
	       largest = i;
	  else
	       largest = child;
	  if (++child < n && KEY(h->items[largest]) < KEY(h->items[child]))
	       largest = child;
	  if (largest == i)
	       break;
	  swap = h->items[i];
	  h->items[i] = h->items[largest];
	  h->items[i = largest] = swap;
     }

     {
	  unsigned i, fdim = h->fdim;
	  for (i = 0; i < fdim; ++i) {
	       h->ee[i].val -= ret.ee[i].val;
	       h->ee[i].err -= ret.ee[i].err;
	  }
     }
     return ret;
}

/***************************************************************************/

static int converged(unsigned fdim, const esterr *ee,
		     double reqAbsError, double reqRelError, error_norm norm)
#define ERR(j) ee[j].err
#define VAL(j) ee[j].val
#include "converged.h"

/***************************************************************************/

/* adaptive integration, analogous to adaptintegrator.cpp in HIntLib */

static int rulecubature(rule *r, unsigned fdim,
			integrand_v f, void *fdata,
			const hypercube *h,
			size_t maxEval,
			double reqAbsError, double reqRelError,
			error_norm norm,
			double *val, double *err, int parallel)
{
     size_t numEval = 0;
     heap regions;
     unsigned i, j;
     region *R = NULL; /* array of regions to evaluate */
     size_t nR_alloc = 0;
     esterr *ee = NULL;

     if (fdim <= 1) norm = ERROR_INDIVIDUAL; /* norm is irrelevant */
     if (norm < 0 || norm > ERROR_LINF) return FAILURE; /* invalid norm */

     regions = heap_alloc(1, fdim);
     if (!regions.ee || !regions.items) goto bad;

     ee = (esterr *) malloc(sizeof(esterr) * fdim);
     if (!ee) goto bad;

     nR_alloc = 2;
     R = (region *) malloc(sizeof(region) * nR_alloc);
     if (!R) goto bad;
     R[0] = make_region(h, fdim);
     if (!R[0].ee
	 || eval_regions(1, R, f, fdata, r)
	 || heap_push(&regions, R[0]))
	       goto bad;
     numEval += r->num_points;

     while (numEval < maxEval || !maxEval) {
	  if (converged(fdim, regions.ee, reqAbsError, reqRelError, norm))
	       break;

	  if (parallel) { /* maximize potential parallelism */
	       /* adapted from I. Gladwell, "Vectorization of one
		  dimensional quadrature codes," pp. 230--238 in
		  _Numerical Integration. Recent Developments,
		  Software and Applications_, G. Fairweather and
		  P. M. Keast, eds., NATO ASI Series C203, Dordrecht
		  (1987), as described in J. M. Bull and
		  T. L. Freeman, "Parallel Globally Adaptive
		  Algorithms for Multi-dimensional Integration,"
		  http://citeseerx.ist.psu.edu/viewdoc/summary?doi=10.1.1.42.6638
		  (1994).

		  Basically, this evaluates in one shot all regions
		  that *must* be evaluated in order to reduce the
		  error to the requested bound: the minimum set of
		  largest-error regions whose errors push the total
		  error over the bound.

		  [Note: Bull and Freeman claim that the Gladwell
		  approach is intrinsically inefficent because it
		  "requires sorting", and propose an alternative
		  algorithm that "only" requires three passes over the
		  entire set of regions.  Apparently, they didn't
		  realize that one could use a heap data structure, in
		  which case the time to pop K biggest-error regions
		  out of N is only O(K log N), much better than the
		  O(N) cost of the Bull and Freeman algorithm if K <<
		  N, and it is also much simpler.] */
	       size_t nR = 0;
	       for (j = 0; j < fdim; ++j) ee[j] = regions.ee[j];
	       do {
		    if (nR + 2 > nR_alloc) {
			 nR_alloc = (nR + 2) * 2;
			 R = (region *) realloc(R, nR_alloc * sizeof(region));
			 if (!R) goto bad;
		    }
		    R[nR] = heap_pop(&regions);
		    for (j = 0; j < fdim; ++j) ee[j].err -= R[nR].ee[j].err;
		    if (cut_region(R+nR, R+nR+1)) goto bad;
		    numEval += r->num_points * 2;
		    nR += 2;
		    if (converged(fdim, ee, reqAbsError, reqRelError, norm))
			 break; /* other regions have small errs */
	       } while (regions.n > 0 && (numEval < maxEval || !maxEval));
	       if (eval_regions(nR, R, f, fdata, r)
		   || heap_push_many(&regions, nR, R))
		    goto bad;
	  }
	  else { /* minimize number of function evaluations */
	       R[0] = heap_pop(&regions); /* get worst region */
	       if (cut_region(R, R+1)
		   || eval_regions(2, R, f, fdata, r)
		   || heap_push_many(&regions, 2, R))
		    goto bad;
	       numEval += r->num_points * 2;
	  }
     }

     /* re-sum integral and errors */
     for (j = 0; j < fdim; ++j) val[j] = err[j] = 0;
     for (i = 0; i < regions.n; ++i) {
	  for (j = 0; j < fdim; ++j) {
	       val[j] += regions.items[i].ee[j].val;
	       err[j] += regions.items[i].ee[j].err;
	  }
	  destroy_region(&regions.items[i]);
     }

     /* printf("regions.nalloc = %d\n", regions.nalloc); */
     free(ee);
     heap_free(&regions);
     free(R);
     return SUCCESS;

bad:
     free(ee);
     heap_free(&regions);
     free(R);
     return FAILURE;
}

static int cubature(unsigned fdim, integrand_v f, void *fdata,
		    unsigned dim, const double *xmin, const double *xmax,
		    size_t maxEval, double reqAbsError, double reqRelError,
		    error_norm norm,
		    double *val, double *err, int parallel)
{
     rule *r;
     hypercube h;
     int status;
     unsigned i;

     if (fdim == 0) /* nothing to do */ return SUCCESS;
     if (dim == 0) { /* trivial integration */
	  if (f(0, 1, xmin, fdata, fdim, val)) return FAILURE;
	  for (i = 0; i < fdim; ++i) err[i] = 0;
	  return SUCCESS;
     }
     r = dim == 1 ? make_rule15gauss(dim, fdim)
 	          : make_rule75genzmalik(dim, fdim);
     if (!r) {
	  for (i = 0; i < fdim; ++i) {
	       val[i] = 0;
	       err[i] = HUGE_VAL;
	  }
	  return FAILURE;
     }
     h = make_hypercube_range(dim, xmin, xmax);
     status = !h.data ? FAILURE
	  : rulecubature(r, fdim, f, fdata, &h,
				maxEval, reqAbsError, reqRelError, norm,
				val, err, parallel);
     destroy_hypercube(&h);
     destroy_rule(r);
     return status;
}

int hcubature_v(unsigned fdim, integrand_v f, void *fdata,
                unsigned dim, const double *xmin, const double *xmax,
                size_t maxEval, double reqAbsError, double reqRelError,
                error_norm norm,
                double *val, double *err)
{
     return cubature(fdim, f, fdata, dim, xmin, xmax,
		     maxEval, reqAbsError, reqRelError, norm, val, err, 1);
}

#include "vwrapper.h"

int hcubature(unsigned fdim, integrand f, void *fdata,
	      unsigned dim, const double *xmin, const double *xmax,
	      size_t maxEval, double reqAbsError, double reqRelError,
	      error_norm norm,
	      double *val, double *err)
{
     int ret;
     fv_data d;

     if (fdim == 0) return SUCCESS; /* nothing to do */

     d.f = f; d.fdata = fdata;
     ret = cubature(fdim, fv, &d, dim, xmin, xmax,
		    maxEval, reqAbsError, reqRelError, norm, val, err, 0);
     return ret;
}

/***************************************************************************/


==> anc/aux/vwrapper.h <==
/* vectorized wrapper around non-vectorized integrands */
typedef struct fv_data_s { integrand f; void *fdata; } fv_data;
static int fv(unsigned ndim, size_t npt,
	      const double *x, void *d_,
	      unsigned fdim, double *fval)
{
     fv_data *d = (fv_data *) d_;
     integrand f = d->f;
     void *fdata = d->fdata;
     unsigned i;
     /* printf("npt = %u\n", npt); */
     for (i = 0; i < npt; ++i) 
	  if (f(ndim, x + i*ndim, fdata, fdim, fval + i*fdim))
	       return FAILURE;
     return SUCCESS;
}


==> anc/example.c <==
/*
 *  test program for evaluating thermal rates
 *  Copyright (C) 2021 Greg Jackson
 *
 *  This program is free software: you can redistribute it and/or modify
 *  it under the terms of the GNU General Public License as published by
 *  the Free Software Foundation, either version 3 of the License, or
 *  (at your option) any later version. See <https://www.gnu.org/licenses/>.
 *
 *  This program is distributed in the hope that it will be useful,
 *  but WITHOUT ANY WARRANTY; without even the implied warranty of
 *  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 *  GNU General Public License for more details.
 *
 *  [Notes:]
 *
 *  The following script will reproduce fig.2 top left of 2107.07132.
 *
 *  Compile: gcc -I. -lm example.c aux/hcubature.c
 *
 */
#include "rates.h" // general routines
#include "theta.h" // integrands for specific example
/*--------------------------------------------------------------------*/

#include <stdio.h>
#include <stdlib.h>
FILE *out;

int main() {
  double g1 = 1./3., g2 = 2./3., // couplings
         G12 = 2.*(SQR(g1)+3.*SQR(g2));

  E = 'K'; // helicity projector (other option is 'U')

  double m_l = .1, m_Q = .01, m_S = 1., M = .3; // masses (units of T)

  double mu_L = 1e-3, mu_B = 0., mu_Y = 2.*1e-2, // chem. potentials
         mu_l = mu_L - .5*mu_Y, mu_Q = 0., mu_S = .5*mu_Y;

  double l_[3] = {m_l, mu_l, -1.}; // lepton
  double Q_[3] = {m_Q, mu_Q, +1.}; // gauge boson
  double S_[3] = {m_S, mu_S, +1.}; // scalar

  double dm_S = 1e-7; // for taking d/dm of phi
  double St_plus[3]  = {m_S+dm_S, mu_S, +1.};
  double St_minus[3] = {m_S-dm_S, mu_S, +1.};

  printf(" settings: ml=%g, mQ=%g, mS=%g, M=%g\n",m_l,m_Q,m_S,M); 

  int N_k;
  double k_min, k_max, o, k, step,
         rate_1to3, rate_2to2, rate_3to1, rate_virt, rate_tot;

  char *prefix=(char*)"rates_";
  char  suffix[40];
  char  filename[90];

  // filename
  strcpy(filename,prefix);
  sprintf(suffix,"E=%c_{ml=%.2f,mQ=%.3f,mS=%.2f,M=%.2f}.dat",E,m_l,m_Q,m_S,M);
  strcat(filename,suffix);
  out=fopen(filename,"w");
  fprintf(out,"# columns: k/T, 1->3, 2->2, 3->1, virt, total\n");

  N_k=201;      // number of gridpoints
  k_min=1e-3;   // minimal momentum
  k_max=15.;    // maximal momentum
  printf("\n -- scanning from  k_min/T = %g to k_max/T = %g (%d steps)\n\n",k_min,k_max,N_k-1);

  step=(k_max-k_min)/((double) N_k-1);
  k=k_min;
  double frac;

  for (int i=0; i<N_k; i++) {
    frac = (double)i/(double)(N_k-1);
    o = sqrt( SQR(M) + SQR(k) );

    rate_1to3  = 0.;
    rate_1to3 += Rate_1_to_3(o,k,l_,Q_,S_,_B1_i );
    rate_1to3 += Rate_1_to_3(o,k,S_,Q_,l_,_B1_ii);//*/

    rate_2to2  = 0.;
    rate_2to2 += Rate_2_to_2_tChan(o,k,Q_,l_,S_,_45_i  );
    rate_2to2 += Rate_2_to_2_tChan(o,k,l_,Q_,S_,_45_ii );
    rate_2to2 += Rate_2_to_2_tChan(o,k,Q_,S_,l_,_45_iii);
    rate_2to2 += Rate_2_to_2_tChan(o,k,S_,Q_,l_,_45_iii);

    rate_2to2 += Rate_2_to_2_sChan(o,k,S_,Q_,l_,_B9_i);
    rate_2to2 += Rate_2_to_2_sChan(o,k,l_,Q_,S_,_B9_ii);//*/

    rate_3to1  = 0.;
    rate_3to1 += Rate_3_to_1_sChan(o,k,Q_,l_,S_,_B27_i );
    rate_3to1 += Rate_3_to_1_sChan(o,k,Q_,S_,l_,_B27_ii);

    rate_3to1 += Rate_3_to_1_tChan(o,k,l_,S_,Q_,_B19_i );
    rate_3to1 += Rate_3_to_1_tChan(o,k,Q_,S_,l_,_B19_ii);
    rate_3to1 += Rate_3_to_1_tChan(o,k,S_,l_,Q_,_B19_iii);
    rate_3to1 += Rate_3_to_1_tChan(o,k,Q_,l_,S_,_B19_iii);//*/

    rate_virt  = 0.;
    rate_virt += Bubble_T(o,k,l_,Q_,S_,l_,_virt_i);
    rate_virt += (SQR(m_S)-SQR(M))*Triangle_T(o,k,l_,Q_,S_,l_,S_,_virt_iv);
    rate_virt += Bubble_T(o,k,Q_,S_,l_,S_,_virt_ii);
    rate_virt += (m_S)*( Bubble_T(o,k,Q_,S_,l_,St_plus ,_virt_iii)
                       - Bubble_T(o,k,Q_,S_,l_,St_minus,_virt_iii) )/(2.*dm_S);
    //*/

    double ccc[3]; // input for T=0 virtuals
    ccc[0] = 1.; ccc[1] = 0.; ccc[2] = 0.;
    rate_virt += Bubble_0(o,k,l_,Q_,S_,l_,ccc);
    ccc[0] = 2.; ccc[1] = 1.; ccc[2] = 0.;
    rate_virt += (SQR(m_S)-SQR(M))*Triangle_0(o,k,l_,Q_,S_,l_,S_,ccc);
    ccc[0] = -1.; ccc[1] = -1.; ccc[2] = 2.;
    rate_virt += Bubble_0(o,k,Q_,S_,l_,S_,ccc);
    ccc[0] = -1.; ccc[1] = -1.; ccc[2] = 1.;
    rate_virt += (m_S)*( Bubble_0(o,k,Q_,S_,l_,St_plus,ccc)
                       - Bubble_0(o,k,Q_,S_,l_,St_minus,ccc) )/(2.*dm_S);//*/

    rate_1to3 *= G12; // include coupling factor
    rate_2to2 *= G12;
    rate_3to1 *= G12;
    rate_virt *= G12;
    rate_tot = rate_1to3 + rate_2to2 + rate_3to1 + rate_virt;

    printf(" k/T = %.5e , [%2.2f%]\n", k , 100.*frac); // for progress

    fprintf( out, "%.8e   %.8e   %.8e    %.8e    %.8e    %.8e\n",
                   k, rate_1to3, rate_2to2, rate_3to1, rate_virt, rate_tot );
    k += step;
  }
}



==> anc/rates.h <==
/*
 *  integration routines for 1<>2, 1<>3 and 2<>2 thermal rates
 *  Copyright (C) 2021 Greg Jackson
 *
 *  This program is free software: you can redistribute it and/or modify
 *  it under the terms of the GNU General Public License as published by
 *  the Free Software Foundation, either version 3 of the License, or
 *  (at your option) any later version. See <https://www.gnu.org/licenses/>.
 *
 *  This program is distributed in the hope that it will be useful,
 *  but WITHOUT ANY WARRANTY; without even the implied warranty of
 *  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 *  GNU General Public License for more details.
 *
 *  For bug reports and other feedback, please contact <gsj6@uw.edu>.
 *
 *  [Usage:]
 *
 *  example.c illustrates how to evaluate the rates for the particular 
 *  case studied in the associated paper 2107.07132. The two lines
 *
 *    #include "rates.h"
 *    #include "theta.h"
 *
 *  are needed for the general routines (this file) and the specific
 *  integrands respectively. For a different problem, theta.h should
 *  be replaced by another collections of function definitions.
 *
 *  The numerical tolerance of the integration is controlled by the
 *  doubles 'TolReal' and 'TolVirt', which may need to be modified
 *  from their default values below if the routines are pushed
 *  into demanding regimes of phase space.
 *
 *  [Provided Routines:] 
 *
 *  Rate_1_to_3(o,k,A_,B_,C_,func)         : K -> A,B,C
 *                                         :
 *  Rate_2_to_2_sChan(o,k,A_,B_,C_,func)   : K,A -> B,C
 *  Rate_2_to_2_tChan(o,k,A_,B_,C_,func)   :
 *                                         :
 *  Rate_3_to_1_sChan(o,k,A_,B_,C_,func)   : K,A,B -> A
 *  Rate_3_to_1_tChan(o,k,A_,B_,C_,func)   :
 *                                         :
 *  Bubble_T(o,k,A_,B_,C_,D_,func)         : K -> C,[D -> A,B]
 *  Bubble_0(o,k,A_,B_,C_,D_,c)            :
 *                                         :
 *  Triangle_T(o,k,A_,B_,C_,D_,E_,func)    : K -> [D -> A,B],[E -> -B,C]
 *  Triangle_0(o,k,A_,B_,C_,D_,E_,c)       :
 *
 *  where the input is,
 *      o  = \omega/T ,
 *      X_ = {m/T,\mu/T,\sigma} ,
 *      func is a pointer to the integrand (see, e.g. theta.h)
 *      c  = {c_a,...} are the coefficients in \Phi(...)
 *
 *--------------------------------------------------------------------*/

//  Last modified on 13.7.2021 -- G. Jackson
#include <math.h>
#include <stdio.h>
#include <complex.h>
#include <string.h>

#define SQR(x) ((x)*(x))
#define SGN(x) (double) ((x>0)-(x<0))
#define THE(x) (double) (x>0)

#define OOFP 0.079577471545947667884441881686l
#define ZE2  1.644934066848226436472415166646l

double long mubar = 6.283185307179586476925286766559; // (renorm. scale)/T

char E = 'U';

#include "aux/cubature.h" /* Monte-Carlo integrator: (v1.0.3)
                             https://github.com/stevengj/cubature/  */

double    TolReal = 1e-4; // tolerance - real corr.
double    TolVirt = 1e-6; //           - virtual
int       MaxEvls = 1e8 ;

/*--------------------------------------------------------------------*/

/*
 *  definitions of auxiliary functions:
 *
 *    lambda(x,y,z)    -- Kallen 
 *
 *    n_sigma(e)       -- distribution fncs.
 *    N_{sA,sB}(eA,eB) -- combination 1+n+n
 *
 *    F_{q;k,p1}(z)
 *    A_{alpha,beta,gamma}
 *    G_{pA;pD,k}(z)
 *    H_{pA;pD,k}(z1,z2)
 */


double complex lam(double complex x, double complex y, double complex z) {
  double complex res = SQR(x) + SQR(y) + SQR(z) - 2.*( x*y + x*z + y*z );
  return res;
}

double complex n(int s, double complex x) {
  double complex e = cexp(-x);
  double complex denom ;

  if (s==1) { denom = - expm1(-creal(x));  }
  else      { denom = 1. - ((double) s)*e; }

  return e*((double) s)/denom;
}

double complex calN(int sA, int sB,
                    double complex xA, double complex xB) {

  // only evaluate n(x) for x>0, to avoid
  // significant loss in the subtraction

  double pA = SGN(creal(xA));
  double pB = SGN(creal(xB));

  if ((pA>0)&&(pB>0)) return + 1.+ n(sA,+xA) + n(sB,+xB);
  if ((pA<0)&&(pB>0)) return     - n(sA,-xA) + n(sB,+xB);
  if ((pA>0)&&(pB<0)) return     + n(sA,+xA) - n(sB,-xB);
  if ((pA<0)&&(pB<0)) return - 1.- n(sA,-xA) - n(sB,-xB);
}

double complex calF(double complex z, double *ab) {
  double a = ab[0], b = ab[1];
  double complex zz = z;// + I*1e-8; // not necessary?
  double complex denom = csqrt( (zz-a)*(zz-a) - b*b  );
  return SGN(creal(z-a))/denom;
}

double calA(double al, double be, double ga) { // Eq.(C.16)

  double b2 = SQR(be),
         ag = 4.*al*ga,
         bg = be+2.*ga,
         D  = sqrt(fabs(b2-ag));

       if (b2>ag) { return log(fabs( (bg+D)/(bg-D) ))/D; }
  else if (b2<ag) { return 2.*atan(D/bg)/D; }
  else            { return 2./bg; }
}

double complex calG(double complex z, double ad, int nn, double *coeffs) {
  /*
   *  reproduce Eq. (C.14) :
   *
   *  ad = p_a*p_d
   *  nn = n (avoid conflict with thermal distr.)
   *  coeffs = {c_0,c_1,...,c_n}
   *
   */
  if (nn<0) return 0.;
  double complex res = coeffs[nn], d[nn+1]; d[nn]=0.;

  for (int i=nn;i>0;i--) {
    res *= z; res += coeffs[i-1];   // construct R_n(z)
    d[i-1] =  - coeffs[i] + z*d[i]; // populate list: {d_0,d_1,...}
  }

  res *= .5*clog(cabs( (z+ad)/(z-ad) ))/ad; // = R_n(z)*log(...)/(2*p_a*p_d)

  for (int i=0;i<nn;i++) {
   if (i%2==0) { res += d[i]*pow(ad,i)/((double)i+1.); } // term ~ (p_a*p_d)^l
  }

  return res;
}

double complex calH(double complex z1, double complex z2,
                    double pa, double pd, double pe, double k, 
                    int nn, double *coeffs) {
  /*
   *  reproduce Eq. (C.4) :
   *
   *  nn = n (avoid conflict with thermal distr.)
   *  coeffs = {a_0,a_1,...,a_n}
   *
   */
  double complex res = coeffs[nn];
  double b[nn+1]; b[nn]=0.;

  for (int i=nn;i>0;i--) {
    res *= z2; res += coeffs[i-1];           // construct Q_n(z2)
    b[i-1] =  creal( - coeffs[i] + z2*b[i]); // populate list: {b_0,b_1,...}
  }

  double k_pe = .5*( SQR(k)+SQR(pe)-SQR(pd) );
  double complex z12 = z1-z2;

  double al =    creal( SQR(z12) - SQR(pa*pe)   ),
         be = 2.*creal( z2*z12   + SQR(pa)*k_pe ),
         ga =    creal( SQR(z2)  - SQR(pa*k)    );

  res = calA(al,be,ga)*res + calG(z1,pa*pd,nn-1,b);//*/

  return res;
}

/*--------------------------------------------------------------------*/

/*
 *  routines to integrate m -> [4-m] reactions (m=1,2,3)
 *
 *  K = (\omega,k)
 *  A_ = (m_a,\mu_a,\sig_a)
 *  [void *] argument of func() is a list of masses.
 *
 */

// useful remappings, for variable changes
double tanh_map(double _X, double scale) { return tanh(scale*_X)/tanh(scale); }
double tanh_jac(double _X, double scale) { return scale*cosh(scale)/sinh(scale)
                                                  /SQR(cosh(scale*_X)); }

// 1 -> 3 reactions in 's12-channel'

double Rate_1_to_3(o,k,A_,B_,C_,func)
  double o,k;
  void *A_, *B_, *C_;
  double (*func)(double,double, // o, k
                 double complex,double complex,double complex,
                 void *); // pointer to masses
{
  double res[2], err[2]; // reproducing Eqs. (B.5)-(B.8)

  if (o<k) { printf("Below light-cone not implemented!"); return 0.; }

  double M = sqrt( SQR(o)-SQR(k) );
  double m1 = ((double *)A_)[0], m2 = ((double *)B_)[0], m3 = ((double *)C_)[0];
  double u1 = ((double *)A_)[1], u2 = ((double *)B_)[1], u3 = ((double *)C_)[1];
  int    s1 = ((double *)A_)[2], s2 = ((double *)B_)[2], s3 = ((double *)C_)[2];

  double M_[3] = {m1,m2,m3}; // mass list

  if (m1+m2+m3>M) { return 0.; }

  int integrand(unsigned dim,  const double *x, void *data_,
                unsigned fdim, double *val) {

    double _X = x[0], _Y = x[1], _Z = x[2]; // integration variables

    double complex s12 = (1-_X)*SQR(m1+m2) + _X*SQR(M-m3) ;

    double complex lam_12 = csqrt( lam(s12,SQR(m1),SQR(m2)) ),
                   lam_3  = csqrt( lam(s12,SQR(M),SQR(m3)) );

    double complex q0  = .5*( o*(s12+SQR(M)-SQR(m3) ) + k*_Y*(lam_3) )/SQR(M);
    double complex q = csqrt( SQR(q0) - s12 );

    double complex e2  = .5*( q0*(s12+SQR(m2)-SQR(m1)) + q*_Z*(lam_12) )/s12;
    double complex e1  = q0 - e2, e3 = o - q0;

    double complex thermal_weight =  calN(s1*s2,s3,q0-u1-u2,o-q0-u3)
                                    *calN(s2,s1,e2-u2,q0-e2-u1);

    double complex jacobian =  ( SQR(M-m3) - SQR(m1+m2) )   // from X = [0,1]
                              *( .5*k*lam_3/SQR(M) )        // ..   Y = [-1,1]
                              *( .5*q*lam_12/s12 )          // ..   Z = [-1,1]
                              /(2.*q)                      ;//


    double prefactor = .5*pow(OOFP,3.)/k;
    double rate = func(o, k, s12, q0, e2, M_);

    double complex _inner = (prefactor)*(thermal_weight)*(jacobian)*(rate);

    val[0] = creal(_inner); val[1] = cimag(_inner);
    return 0;
  }

  double xl[3] = { 0., -1., -1.};
  double xu[3] = { 1., +1., +1.};

  hcubature(2, integrand, NULL,
            3, xl, xu, MaxEvls, 0, TolReal, ERROR_INDIVIDUAL, res, err);

  return res[0];
}

// 2 -> 2 reactions in s,t-channels

double Rate_2_to_2_sChan(o,k,A_,B_,C_,func)
  double o,k;
  void *A_, *B_, *C_;
  double (*func)(double,double, // o, k
                 double complex,double complex,double complex,
                 void *); // pointer to masses
{
  double res[2], err[2]; // reproducing Eqs. (B.14)-(B.17)

  if (o<k) { printf("Below LC not yet implemented!"); return 0.; }

  double M = sqrt( SQR(o)-SQR(k) );
  double M1 = ((double *)A_)[0], m1 = ((double *)B_)[0], m2 = ((double *)C_)[0];
  double U1 =-((double *)A_)[1], u1 = ((double *)B_)[1], u2 = ((double *)C_)[1];
  int    t1 = ((double *)A_)[2], s1 = ((double *)B_)[2], s2 = ((double *)C_)[2];
  double M_[3] = {M1,m1,m2};
  double s_min = fmax( SQR(M+M1), SQR(m1+m2) );

  int integrand(unsigned dim,  const double *x, void *data_,
                unsigned fdim, double *val) {

    double _X = x[0], _Y = x[1], _Z = x[2]; // integration variables

    double complex s = s_min - SQR(M)*(1.-1./_X);

    double complex lam_1   = csqrt( lam(s,SQR(M ),SQR(M1)) ),
                   lam_12  = csqrt( lam(s,SQR(m1),SQR(m2)) );

    double scale = 3.3, __Y = tanh_map(_Y,scale), __Z = tanh_map(_Z,scale);

    double complex q0  = .5*( o*(s+SQR(M)-SQR(M1) ) + k*__Y*(lam_1) )/(SQR(M));
    double complex q = csqrt( SQR(q0) - s );

    double complex e2  = .5*( q0*(s+SQR(m2)-SQR(m1)) + q*__Z*(lam_12) )/s;

    double complex thermal_weight =  calN(t1,s1*s2,q0-o-U1,u1+u2-q0)
                                    *calN(s2,s1,e2-u2,q0-e2-u1);

    double complex jacobian =  SQR(M/_X)                  // from X = [0,1]
                              *tanh_jac(_Y,scale)*tanh_jac(_Z,scale)
                              *( .5*lam_1/SQR(M) )        // ..   Y = [-1,1]
                              *( .5*lam_12/s )            // ..   Z = [-1,1]
                              /(2.)                      ;//

    double prefactor = .5*pow(OOFP,3.);
    double rate = func(o, k, s, q0, e2, M_);

    double complex _inner = (prefactor)*(thermal_weight)*(jacobian)*(rate);

    val[0] = creal(_inner); val[1] = cimag(_inner);
    return 0;
  }

  double xl[3] = { 0., -1., -1.};
  double xu[3] = { 1., +1., +1.};

  hcubature(2, integrand, NULL,
            3, xl, xu, MaxEvls, 0, TolReal, ERROR_INDIVIDUAL, res, err);
  return res[0]; // return the real part
}

double Rate_2_to_2_tChan(o,k,A_,B_,C_,func)
  double o,k;
  void *A_, *B_, *C_;
  double (*func)(double,double, // o, k
                 double complex,double complex,double complex,
                 void *); // pointer to masses
{
  double res[2], err[2]; // reproducing Eqs. (4.15)-(4.18)

  if (o<k) { printf("Below LC not yet implemented!"); return 0.; }

  double M = sqrt( SQR(o)-SQR(k) );
  double M1 = ((double *)A_)[0], m1 = ((double *)B_)[0], m2 = ((double *)C_)[0];
  double U1 =-((double *)A_)[1], u1 = ((double *)B_)[1], u2 = ((double *)C_)[1];
  int    t1 = ((double *)A_)[2], s1 = ((double *)B_)[2], s2 = ((double *)C_)[2];
  double M_[3] = {M1,m1,m2};
  double t_max = fmin( SQR(M-m2), SQR(m1-M1) );

  int integrand1(unsigned dim,  const double *x, void *data_,
                 unsigned fdim, double *val) { // t<0

    double _X = x[0], _Y = x[1], _Z = x[2]; // integration variables

    double complex t = SQR(M)*(1.-1./(_X));

    double complex lam_2   = csqrt( lam(t,SQR(M ),SQR(m2)) ),
                   lam_11  = csqrt( lam(t,SQR(m1),SQR(M1)) );

    double scale = 3.8, __Y = tanh_map(_Y,scale);

    double complex q0  = .5*( o*(t+SQR(M)-SQR(m2) ) + k*__Y*(lam_2) )/SQR(M); // [q0^+,q0^0]
    double complex q = csqrt( SQR(q0) - t );

    double complex e1m = .5*( q0*(t+SQR(m1)-SQR(M1)) - q*(lam_11) )/t,
                   e1 = (e1m)-fabs(M)*(1.-1./(_Z));

    double complex thermal_weight;
    if (fabs(creal(q0-u1+U1))>1e-2) {
                   thermal_weight =  -calN(t1*s1,s2,q0-u1+U1,o-q0-u2)
                                     *calN(t1,s1,q0-e1+U1,e1-u1);
    } else {
                   thermal_weight =  ( 1. + (1.+n(s2,o-q0-u2))/n(t1*s1,q0-u1+U1) )
                                    *( 1. + n(t1,e1-q0-U1) )*n(s1,e1-u1); }

    double complex jacobian =  SQR(M/_X)                    //      X = [0,1]
                              *.5*lam_2/SQR(M)              // ..   Y = [-1,1]
                              *tanh_jac(_Y,scale)
                              *fabs(M)/SQR(_Z)              // ..   Z = [0,1]
                              /(2.*q)                      ;//

    double prefactor = .5*pow(OOFP,3.);
    double rate = func(o, k, t, q0, e1, M_);

    double complex _inner = (prefactor)*(thermal_weight)*(jacobian)*(rate);

    val[0] = creal(_inner); val[1] = cimag(_inner);
    return 0;
  }

  int integrand2(unsigned dim,  const double *x, void *data_,
                 unsigned fdim, double *val) { // t>0

    double _X = x[0], _Y = x[1], _Z = x[2]; // integration variables

    double complex t = t_max*_X;

    double complex lam_2   = csqrt( lam(t,SQR(M ),SQR(m2)) ),
                   lam_11  = csqrt( lam(t,SQR(m1),SQR(M1)) );

    double scale = 3.3, __Y = tanh_map(_Y,scale), __Z = tanh_map(2.*_Z-1.,scale);

    double complex q0 = .5*( o*(t+SQR(M)-SQR(m2) ) + k*__Y*(lam_2) )/SQR(M); // [q0^+,q0^0]
    double complex q  = csqrt( SQR(q0) - t );

    double complex e1 = .5*( q0*(t+SQR(m1)-SQR(M1)) + q*__Z*(lam_11) )/t;

    double complex thermal_weight;

    if (fabs(q0-u1+U1)>1e-2) {
                   thermal_weight = -calN(t1*s1,s2,q0-u1+U1,o-q0-u2)
                                    *calN(t1,s1,q0-e1+U1,e1-u1);
    } else {
                   thermal_weight =  ( 1. + (1.+n(s2,o-q0-u2))/n(t1*s1,q0-u1+U1) )
                                    *( 1. + n(t1,e1-q0-U1) )*n(s1,e1-u1); 
    }

    double complex jacobian = t_max                       //      X = [0,1]
                              *tanh_jac(_Y,scale)*tanh_jac(2.*_Z-1.,scale)*2.
                              *.5*lam_2/SQR(M)            // ..   Y = [-1,1]
                              *.5*lam_11/t                // ..   Z = [0,1]
                              /(2.)                      ;//

    double prefactor = .5*pow(OOFP,3.);
    double rate = func(o, k, t, q0, e1, M_);

    double complex _inner = (prefactor)*(thermal_weight)*(jacobian)*(rate);

    val[0] = creal(_inner); val[1] = cimag(_inner); 
    return 0;
  }

  double xl[3] = { 0., -1., 0.};
  double xu[3] = { 1., +1., +1.};

  double temp = 0.;
  hcubature(2, integrand1, NULL,
            3, xl, xu, MaxEvls, 0, TolReal, ERROR_INDIVIDUAL, res, err);
  temp += res[0]; // real part
  if ((M-m2)*(m1-M1) > 0.) {
    hcubature(2, integrand2, NULL,
              3, xl, xu, MaxEvls, 0, TolReal, ERROR_INDIVIDUAL, res, err);
    temp += res[0]; // add real part
  }//*/
  return (temp);
}

// 3 -> 1 reactions in s,t-channels

double Rate_3_to_1_sChan(o,k,A_,B_,C_,func)
  double o,k;         // K = (\omega,k)
  void *A_, *B_, *C_; // (mass, chem. potential, boson/fermion)
  double (*func)(double,double, // o, k
                 double complex,double complex,double complex,
                 void *); // pointer to masses
{
  double res[2], err[2]; // reproducing Eqs. (B.31)-(B.34)

  if (o<k) { printf("Below LC not yet implemented!"); return 0.; }

  double M = sqrt( SQR(o)-SQR(k) );
  double M1 = ((double *)A_)[0], M2 = ((double *)B_)[0], m1 = ((double *)C_)[0];
  double U1 =-((double *)A_)[1], U2 =-((double *)B_)[1], u1 = ((double *)C_)[1];
  int    t1 = ((double *)A_)[2], t2 = ((double *)B_)[2], s1 = ((double *)C_)[2];
  double M_[3] = {M1,M2,m1};

  if (m1<M+M1+M2) return 0.;

  int integrand(unsigned dim,  const double *x, void *data_,
                unsigned fdim, double *val) {

    double _X = x[0], _Y = x[1], _Z = x[2]; // integration variables

    double complex s   = (1-_X)*SQR(M1+M2) + _X*SQR(m1-M) ;

    double complex lam_1   = csqrt( lam(s,SQR(M ),SQR(m1)) ),
                   lam_12  = csqrt( lam(s,SQR(M1),SQR(M2)) );

    double scale = 3.3, __Y = tanh_map(_Y,scale), __Z = tanh_map(_Z,scale);

    double complex q0  = .5*( -o*(s+SQR(M)-SQR(m1) ) + k*__Y*(lam_1) )/SQR(M);
    double complex q = csqrt( SQR(q0) - s );

    double complex E2  = .5*( q0*(s+SQR(M2)-SQR(M1)) + q*__Z*(lam_12) )/s;

    double complex thermal_weight =  calN(t1*t2,s1,q0-U1-U2,u1-o-q0)*calN(t2,t1,E2-U2,q0-E2-U1);

    double complex jacobian =  ( SQR(m1-M) - SQR(M1+M2) ) // from X = [0,1]
                              *tanh_jac(_Y,scale)*tanh_jac(_Z,scale)
                              *.5*lam_1/SQR(M)            // ..   Y = [-1,1]
                              *.5*lam_12/s                // ..   Z = [-1,1]
                              /(2.)                      ;//

    double prefactor = .5*pow(OOFP,3.);
    double rate = func(o, k, s, q0, E2, M_);

    double complex _inner = (prefactor)*(thermal_weight)*(jacobian)*(rate);

    val[0] = creal(_inner); val[1] = cimag(_inner);
    return 0;
  }

  double xl[3] = { 0., -1., -1.};
  double xu[3] = { 1., +1., +1.};

  hcubature(2, integrand, NULL,
            3, xl, xu, MaxEvls, 0, TolReal, ERROR_INDIVIDUAL, res, err);
  return res[0]; // return the real part
}


double Rate_3_to_1_tChan(o,k,A_,B_,C_,func)
  double o,k;         // K = (\omega,k)
  void *A_, *B_, *C_; // (mass, chem. potential, boson/fermion)
  double (*func)(double,double, // o, k
                 double complex,double complex,double complex,
                 void *); // pointer to masses
{
  double res[2], err[2]; // reproducing Eqs. (B.23)-(B.26)

  if (o<k) { printf("Below LC not yet implemented!"); return 0.; }

  double M = sqrt( SQR(o)-SQR(k) );
  double M1 = ((double *)A_)[0], M2 = ((double *)B_)[0], m1 = ((double *)C_)[0];
  double U1 =-((double *)A_)[1], U2 =-((double *)B_)[1], u1 = ((double *)C_)[1];
  int    t1 = ((double *)A_)[2], t2 = ((double *)B_)[2], s1 = ((double *)C_)[2];
  double M_[3] = {M1,M2,m1};

  if (m1<M+M1+M2) return 0.;

  int integrand(unsigned dim,  const double *x, void *data_,
                unsigned fdim, double *val) {

    double _X = x[0], _Y = x[1], _Z = x[2]; // integration variables

    double complex t   = (1-_X)*SQR(M+M2) + _X*SQR(m1-M1) ;

    double complex lam_2   = csqrt( lam(t,SQR(M ),SQR(M2)) ),
                   lam_11  = csqrt( lam(t,SQR(m1),SQR(M1)) );

    double scale = 3.3, __Y = tanh_map(_Y,scale), __Z = tanh_map(_Z,scale);

    double complex q0  = .5*( -o*(t+SQR(M)-SQR(M2) ) + k*__Y*(lam_2) )/SQR(M);
    double complex q = csqrt( SQR(q0) - t );

    double complex E1  = .5*( q0*(t+SQR(M1)-SQR(m1)) + q*__Z*(lam_11) )/t;

    double complex thermal_weight =  calN(t1*s1,t2,q0+u1-U1,-q0-o-U2)
                                    *calN(t1,s1,E1-U1,q0+u1-E1);

    double complex jacobian =  ( SQR(m1-M1) - SQR(M+M2) ) // from X = [0,1]
                              *tanh_jac(_Y,scale)*tanh_jac(_Z,scale)
                              *.5*lam_2/SQR(M)            // ..   Y = [-1,1]
                              *.5*lam_11/t                // ..   Z = [-1,1]
                              /(2.)                      ;//

    double prefactor = .5*pow(OOFP,3.);
    double rate = func(o, k, t, q0, E1, M_);

    double complex _inner = (prefactor)*(thermal_weight)*(jacobian)*(rate);

    val[0] = creal(_inner); val[1] = cimag(_inner); 
    return 0;
  }

  double xl[3] = { 0., -1., -1.};
  double xu[3] = { 1., +1., +1.};

  hcubature(2, integrand, NULL,
            3, xl, xu, MaxEvls, 0, TolReal, ERROR_INDIVIDUAL, res, err);
  return res[0]; // return the real part
}

/*--------------------------------------------------------------------*/

/*
 *  routines to integrate 1 -> 2 reactions
 *
 *  K = (\omega,k)
 *  A_ = (m_a,\mu_a,\sig_a)
 *  [void *] argument of func() is a list of masses.
 *
 */

// B-operator: thermal part

double Bubble_T(o,k,A_,B_,C_,D_,func)
  double o,k;
  void *A_, *B_, *C_, *D_;
  double (*func)(double,double,double *,double *,double *,double *,double complex *);
{
  double res[2], err[2]; // Eq. (2.29)

  double K2 = SQR(o)-SQR(k) ;
  double mA = ((double *)A_)[0], mB = ((double *)B_)[0],
         mC = ((double *)C_)[0], mD = ((double *)D_)[0];
  double uA = ((double *)A_)[1], uB = ((double *)B_)[1],
         uC = ((double *)C_)[1], uD = ((double *)D_)[1];
  int    sA = ((double *)A_)[2], sB = ((double *)B_)[2],
         sC = ((double *)C_)[2], sD = ((double *)D_)[2];

  double complex lam_DC = csqrt( lam(K2,SQR(mD),SQR(mC)) );

  if (fabs(cimag(lam_DC))>0.) { return 0.; } // catch boundary cases

  double complex eC_p  = .5*( o*(K2+SQR(mC)-SQR(mD)) + k*(lam_DC) )/K2 ,
                 eC_m  = .5*( o*(K2+SQR(mC)-SQR(mD)) - k*(lam_DC) )/K2 ;

  int integrand(unsigned dim,  const double *x, void *data_,
                unsigned fdim, double *val) {

    double _X = x[0], _Y = x[1]; // integration variables

    double scale = 4., __X = tanh_map(_X,scale);

    double complex eC = .5*( o*(K2+SQR(mC)-SQR(mD)) + k*__X*(lam_DC) )/K2, eD = o - eC,
                   pC = csqrt( SQR(eC) - SQR(mC) ),
                   pD = csqrt( SQR(eD) - SQR(mD) );

    double complex eA = mA + (1.-_Y)/_Y, pA = csqrt( SQR(eA) - SQR(mA) ),
                   eB = mB + (1.-_Y)/_Y, pB = csqrt( SQR(eB) - SQR(mB) );

    double PA[3] = {creal(eA),creal(pA),mA};
    double PB[3] = {creal(eB),creal(pB),mB};
    double PC[3] = {creal(eC),creal(pC),mC};
    double PD[3] = {creal(eD),creal(pD),mD};

    double complex _inner[4];

    func(o,k,PA,PB,PC,PD,_inner);

    double complex tempA = n(sA,eA-uA)*_inner[0] - n(sA,eA+uA)*_inner[1], // Eq.(4.25)
                   tempB = n(sB,eB-uB)*_inner[2] - n(sB,eB+uB)*_inner[3];

    double complex thermal_weight = calN(sC,sD,eC-uC,eD-uD);

    double complex jacobian =  .5*k*lam_DC/(K2)
                              *tanh_jac(_X,scale)           // from X = [0,1]
                              *( 1./SQR(_Y) )               // ..   Y = [0,1]
                              *SGN(creal(eC*eD))           ;//

    double prefactor = .5*pow(OOFP,3.)/k;

    double complex _outer = (prefactor)*(thermal_weight)*(jacobian)*(tempA+tempB);

    val[0] = creal(_outer); val[1] = cimag(_outer);
    return 0;
  }

  double xl[2] = { -1., 0.};
  double xu[2] = { +1., 1.};

  hcubature(2, integrand, NULL,
            2, xl, xu, MaxEvls, 0, TolVirt, ERROR_INDIVIDUAL, res, err);
  return res[0];
}

// C-operator: thermal part

double Triangle_T(o,k,A_,B_,C_,D_,E_,func)
  double o,k;
  void *A_, *B_, *C_, *D_, *E_;
  double (*func)(double,double,double *,double *,double *,double *, double *,double complex *);
{
  double res[2], err[2]; // Eq.(2.36)

  double K2 = SQR(o)-SQR(k);
  double mA = ((double *)A_)[0], mB = ((double *)B_)[0],
         mC = ((double *)C_)[0], mD = ((double *)D_)[0], mE = ((double *)E_)[0];
  double uA = ((double *)A_)[1], uB = ((double *)B_)[1],
         uC = ((double *)C_)[1], uD = ((double *)D_)[1], uE = ((double *)E_)[1];
  int    sA = ((double *)A_)[2], sB = ((double *)B_)[2],
         sC = ((double *)C_)[2], sD = ((double *)D_)[2], sE = ((double *)E_)[2];

  double complex lam_DE = csqrt( lam(K2,SQR(mD),SQR(mE)) );

  if (fabs(cimag(lam_DE))>0.) { return 0.; } // catch boundary cases

  double complex eD_p  = .5*( o*(K2+SQR(mD)-SQR(mE)) + k*(lam_DE) )/K2 ,
                 eD_m  = .5*( o*(K2+SQR(mD)-SQR(mE)) - k*(lam_DE) )/K2 ;

  int integrand(unsigned dim,  const double *x, void *data_,
                unsigned fdim, double *val) {

    double _X = x[0], _Y = x[1]; // integration variables

    double scale = 4., __X = tanh_map(_X,scale);

    double complex eD = .5*( o*(K2+SQR(mD)-SQR(mE)) + k*__X*(lam_DE) )/K2, eE = o - eD,
                   pD = csqrt( SQR(eD) - SQR(mD) ),
                   pE = csqrt( SQR(eE) - SQR(mE) );

    double complex eA = mA + (1.-_Y)/_Y, pA = csqrt( SQR(eA) - SQR(mA) );
    double complex eB = mB + (1.-_Y)/_Y, pB = csqrt( SQR(eB) - SQR(mB) );
    double complex eC = mC + (1.-_Y)/_Y, pC = csqrt( SQR(eC) - SQR(mC) );

    double PA[3] = {creal(eA),creal(pA),mA};
    double PB[3] = {creal(eB),creal(pB),mB};
    double PC[3] = {creal(eC),creal(pC),mC};
    double PD[3] = {creal(eD),creal(pD),mD};
    double PE[3] = {creal(eE),creal(pE),mE};

    double complex _inner[8];

    func(o,k,PA,PB,PC,PD,PE,_inner);

    double complex tempA = + n(sA,eA-uA)*_inner[0] + n(sA,eA+uA)*_inner[1], // Eq.(4.24)
                   tempB = - n(sB,eB-uB)*( _inner[2] + _inner[4] )
                           - n(sB,eB+uB)*( _inner[3] + _inner[5] ),
                   tempC = + n(sC,eC-uC)*_inner[6] + n(sC,eC+uC)*_inner[7];

    double complex thermal_weight = calN(sD,sE,eD-uD,eE-uE);

    double complex jacobian =  .5*k*lam_DE/(K2)
                              *tanh_jac(_X,scale)           // from X = [0,1]
                              *( 1./SQR(_Y) )               // ..   Y = [0,1]
                              *SGN(creal(eD*eE))           ;//

    double prefactor = -.25*pow(OOFP,3.)/k;

    double complex _outer = (prefactor)*(thermal_weight)*(jacobian)*(tempA+tempB+tempC);

    val[0] = creal(_outer); val[1] = cimag(_outer);
    return 0;
  }

  double xl[2] = { -1., 0.};
  double xu[2] = { +1., 1.};

  hcubature(2, integrand, NULL,
            2, xl, xu, MaxEvls, 0, TolVirt, ERROR_INDIVIDUAL, res, err);
  return res[0];
}

// Vacuum functions, B_0, C_0

/* Polylog functions: */

double GRID[16][2] = { // Gaussian-quadrature: 16-pt [-1,1]
                       {0.1894506104550685,-0.0950125098376374},
                       {0.1894506104550685,+0.0950125098376374},
                       {0.1826034150449236,-0.2816035507792589},
                       {0.1826034150449236,+0.2816035507792589},
                       {0.1691565193950025,-0.4580167776572274},
                       {0.1691565193950025,+0.4580167776572274},
                       {0.1495959888165767,-0.6178762444026438},
                       {0.1495959888165767,+0.6178762444026438},
                       {0.1246289712555339,-0.7554044083550030},
                       {0.1246289712555339,+0.7554044083550030},
                       {0.0951585116824928,-0.8656312023878318},
                       {0.0951585116824928,+0.8656312023878318},
                       {0.0622535239386479,-0.9445750230732326},
                       {0.0622535239386479,+0.9445750230732326},
                       {0.0271524594117541,-0.9894009349916499},
                       {0.0271524594117541,+0.9894009349916499}
                     };

double complex Li2(double complex z) { // Osacar, Palacian & Palacios (1995)
  double r = cabs(z);
  double complex omz = 1.-z, res;
  if (cabs(omz)<1e-12) return ZE2;
  if        (r<.5) { // circular region
    res = 0.;
    for (int i=1;i<30;i++) {
      res += cpow(z,i)/SQR(i*(i+1.)*(i+2.));
    }
    res *= 4.*SQR(z);
    res += 4.*z + 5.75*SQR(z) + 3.*(1.-SQR(z))*clog(omz);
    return res/(SQR(z)+4.*z+1.);
  } else if (r<1.) { // crown region
    if (cabs(omz)<.5) {
      return - Li2(omz) - clog(z)*clog(omz) + ZE2;
    } else {
      res = 0.;
      double ai, ti;
      for (int i=0;i<16;i++) {
        ai = .5*GRID[i][0]; ti = .5*(GRID[i][1]+1.);
        res -= ai*clog(1.-z*ti)/ti; // Li2(z) = - \int_0^1 dt log(1-zt)/t
      }
      return res;
    }
  } else {
    return - Li2(1./z) - .5*SQR(clog(-z)) - ZE2;
  }
}

/* Appendix B -- t'Hooft, Veltman (1979): */

double complex R(double complex y0, double complex y1) { // B.3
  double complex omy0 = 1.-y0, omy1 = 1.-y1, y1my0 = y1-y0;
  double complex tmp = Li2(-omy1/y1my0) - Li2(y1/y1my0);

  if ( (cabs(omy0)>1e-12) && (cabs(omy1)>1e-12) )
    tmp += +clog(omy0/y1my0)*clog(-omy1/y1my0) ;

  if ( (cabs(  y0)>1e-12) && (cabs(y1  )>1e-12) )
    tmp += -clog(-y0/y1my0)*clog(y1/y1my0) ;

  return (tmp);
}

double complex eta(double complex a, double complex b) { // 2.4
  double ima = cimag(a), imb = cimag(b), imab = cimag(a*b);
  return 2.*M_PI*I*( THE(-ima)*THE(-imb)*THE(+imab) 
                   - THE(+ima)*THE(+imb)*THE(-imab) );
}

double complex S3(double complex y0,
                  double complex a, double complex b, double complex c) { // B.1
  double complex D = SQR(b)-4.*a*c;
  double complex y1 = ( .5*(-b-csqrt(D))/a ),
                 y2 = ( .5*(-b+csqrt(D))/a );

  return ( R(y0,y1) + R(y0,y2) 
         - ( eta(-y1,-y2) - eta(y0-y1,y0-y2) - eta(a,1./a) )*clog(1.-1./y0) 
         // eta part not necessary??
      );
}

/* B0 and C0 functions: */

double L1(double M2) { // =  (4.33)
  return -M2*( log(fabs(SQR(mubar)/M2)) + 1. );
}

double L2(double M2a, double M2b, double M2d) { // = (4.34)

  double res[1], err[1];

  double complex lam_ABD = csqrt( lam(M2a,M2b,M2d) );
  double complex x1 = .5*(M2b+M2d-M2a+lam_ABD)/M2d,
                 x2 = .5*(M2b+M2d-M2a-lam_ABD)/M2d;

  return - log(fabs(SQR(mubar)/M2d))
         + creal( clog(1.-x1)-x1*clog((x1-1.)/x1)-1.)
         + creal( clog(1.-x2)-x2*clog((x2-1.)/x2)-1.);//*/
}

double L3(double K2,
          double M2a, double M2b, double M2c, double M2d, double M2e) { // = (4.43)

  double res[1], err[1],
    a = M2e, b = M2d, c = K2-M2d-M2e, d = M2b-M2c-M2e, e = M2a-M2b+M2e-K2, f = M2c;

  double complex lam_DE = csqrt( lam(M2d,M2e,K2) );

  double complex al,
                 al1 = .5*( M2d+M2e-K2 + lam_DE )/M2d ,
                 al2 = .5*( M2d+M2e-K2 - lam_DE )/M2d ;

  if ( cabs(al1) > cabs(al2) ) { al = al1; }
  else { al = al2; }

  double complex y0 = - (d+e*al)/(c+2.*b*al),
                 y1 = y0 + al,
                 y2 = y0/(1.-al),
                 y3 = -y0/al;

  double complex tmp = + S3(y1,b,c+e,a+d+f) - S3(y2,a+b+c,d+e,f) + S3(y3,a,d,f) ;

  return creal( tmp/(c+2.*b*al) );
}//*/

double Bubble_0(o,k,A_,B_,C_,D_,c)
  double o,k;
  void *A_, *B_, *C_, *D_;
  double *c; // Phi(Pa,Pb) = ca*Pa + cb*Pc + cK*K
{
  double res[2], err[2];

  double K2 = SQR(o)-SQR(k);
  double mA = ((double *)A_)[0], mB = ((double *)B_)[0],
         mC = ((double *)C_)[0], mD = ((double *)D_)[0];
  double uC = ((double *)C_)[1], uD = ((double *)D_)[1];
  int    sC = ((double *)C_)[2], sD = ((double *)D_)[2];

  double L2ab = L2(SQR(mA),SQR(mB),SQR(mD)),
         L1a  = L1(SQR(mA)),
         L1b  = L1(SQR(mB));

  double ca = ((double *)c)[0];
  double cb = ((double *)c)[1];
  double cK = ((double *)c)[2];

  double complex lam_DC = csqrt( lam(K2,SQR(mD),SQR(mC)) );

  if (fabs(cimag(lam_DC))>0.) { return 0.; }

  double complex eC_p  = .5*( o*(K2+SQR(mC)-SQR(mD)) + k*(lam_DC) )/K2 ,
                 eC_m  = .5*( o*(K2+SQR(mC)-SQR(mD)) - k*(lam_DC) )/K2 ;

  int integrand(unsigned dim,  const double *x, void *data_,
                unsigned fdim, double *val) {

    double _X = x[0]; // integration variables

    double scale = 4., __X = tanh_map(_X,scale);

    double complex eC = .5*( o*(K2+SQR(mC)-SQR(mD)) + k*__X*(lam_DC) )/K2, eD = o - eC,
                   pC = csqrt( SQR(eC) - SQR(mC) ),
                   pD = csqrt( SQR(eD) - SQR(mD) );

    double complex temp = cb*L2ab
                        + .5*( (ca-cb)/SQR(mD) )*( (SQR(mD)+SQR(mA)-SQR(mB))*L2ab
                                                 + L1b - L1a );

    double E_PD, E_K; // E_A = \Epsilon.A
    if (E=='K') {
      E_PD = .5*( K2 + SQR(mD) - SQR(mC) ); E_K  = K2;
    }
    if (E=='U') {
      E_PD = eD; E_K  = o;
    }
    temp *= E_PD; temp += cK*E_K*L2ab;

    double complex thermal_weight = calN(sC,sD,eC-uC,eD-uD);

    double complex jacobian =  .5*k*lam_DC/(K2)
                              *tanh_jac(_X,scale)           // from X = [0,1]
                              *SGN(creal(eC*eD))           ;//

    double prefactor = -.25*pow(OOFP,3.)/k;

    double complex _outer = (prefactor)*(thermal_weight)*(jacobian)*(temp);

    val[0] = creal(_outer); val[1] = cimag(_outer);
    return 0;
  }//*/

  double xl[1] = { -1. };
  double xu[1] = {  1. };

  hcubature(2, integrand, NULL,
            1, xl, xu, MaxEvls, TolVirt, 0, ERROR_INDIVIDUAL, res, err);
  return res[0];
}


double Triangle_0(o,k,A_,B_,C_,D_,E_,c)
  double o,k;
  void *A_, *B_, *C_, *D_, *E_;
  double *c; // Phi(Pa,Pb,Pc) = ca*Pa + cb*Pb + cc*Pc
{
  double res[2], err[2];

  double K2 = SQR(o)-SQR(k);
  double mA = ((double *)A_)[0], mB = ((double *)B_)[0],
         mC = ((double *)C_)[0], mD = ((double *)D_)[0], mE = ((double *)E_)[0];
  double uD = ((double *)D_)[1], uE = ((double *)E_)[1];
  int    sD = ((double *)D_)[2], sE = ((double *)E_)[2];

  double L2bc    = L2(SQR(mB),SQR(mC),SQR(mE)),
         L2ac    = L2(SQR(mA),SQR(mC),K2),
         L2ab    = L2(SQR(mA),SQR(mB),SQR(mD)),
         L3abc   = L3(K2,SQR(mA),SQR(mB),SQR(mC),SQR(mD),SQR(mE));

  double Ib = (SQR(mD)+SQR(mA)-SQR(mB))*L3abc + L2bc - L2ac,
         Ic = (K2 +SQR(mA)-SQR(mC))*L3abc + L2bc - L2ab;

  double al_b = - 2.*K2*Ib + (SQR(mD)-SQR(mE)+K2)*Ic,
         al_c = + (SQR(mD)-SQR(mE)+K2)*Ib - 2.*SQR(mD)*Ic;

  double ca = ((double *)c)[0];
  double cb = ((double *)c)[1];
  double cc = ((double *)c)[2];

  double complex lam_DE = csqrt( lam(K2,SQR(mD),SQR(mE)) );

  if (fabs(cimag(lam_DE))>0.) { return 0.; }

  al_b *= 1./SQR(lam_DE);
  al_c *= 1./SQR(lam_DE);

  double complex eD_p  = .5*( o*(K2+SQR(mD)-SQR(mE)) + k*(lam_DE) )/K2 ;
  double complex eD_m  = .5*( o*(K2+SQR(mD)-SQR(mE)) - k*(lam_DE) )/K2 ;

  int integrand(unsigned dim,  const double *x, void *data_,
                unsigned fdim, double *val) {

    double _X = x[0]; // integration variable

    double scale = 4., __X = tanh_map(_X,scale);

    double complex eD  = .5*( o*(K2+SQR(mD)-SQR(mE)) + k*__X*(lam_DE) )/K2 , eE = o - eD,
                   pD = csqrt( SQR(eD) - SQR(mD) ),
                   pE = csqrt( SQR(eE) - SQR(mE) );

    double E_PD, E_K; // E_A = \Epsilon.A
    if (E=='K') {
      E_PD = .5*( K2 + SQR(mD) - SQR(mE) ); E_K = K2;
    }
    if (E=='U') {
      E_PD = eD; E_K  = o;
    }
    double complex temp = al_b*E_PD+al_c*E_K;
    temp *= (ca-cb-cc);
    temp += (cb*E_PD+cc*E_K)*L3abc;

    double complex thermal_weight = calN(sD,sE,eD-uD,eE-uE);

    double complex jacobian =  .5*k*lam_DE/(K2)
                              *tanh_jac(_X,scale)           // from X = [0,1]
                              *SGN(creal(eD*eE))           ;//

    double prefactor = -.25*pow(OOFP,3.)/k;

    double complex _outer = (prefactor)*(thermal_weight)*(jacobian)*(temp);

    val[0] = creal(_outer); val[1] = cimag(_outer);
    return 0;
  }

  double xl[2] = { -1. };
  double xu[2] = { +1. };

  hcubature(2, integrand, NULL, 
            1, xl, xu, MaxEvls, TolVirt, 0, ERROR_INDIVIDUAL, res, err);
  return res[0];
}

/*--------------------------------------------------------------------*/


==> anc/resolve_v1.frm <==
*
* program resolve_v1.frm
*
* implements thermal crossing relations and identifies virtual corrections
* 
* Copyright (c) 2020-2021 Mikko Laine 
* 
* This program is distributed under the terms of
* GNU General Public License <https://www.gnu.org/licenses/>.
* No warranty is expressed or implied. 
* 
* For bug reports and other feedback, please contact <laine@itp.unibe.ch>.
* 
* A recent version of FORM is needed <https://www.nikhef.nl/~form/>.
*
* In the notation of the associated paper [2107.07132]: 
* 
* Epsilon = K:
*  form -d K -t /tmp/ resolve_v1.frm
* 
* Epsilon = U:
*  form -d U -t /tmp/ resolve_v1.frm
*
* General structure: 
*
*  ===> take 1to3 amplitude as input
*  ===> reflect to other channels in all possible ways
*  ===> identify a proper parametrization
*  ===> for a given parametrization, resolve azimuthal average
*  ===> add the corresponding virtual corrections, if any
*  ===> pull apart the vacuum parts 
*  ===> pull apart double poles from real corrections
*
*
* Procedures:
*  
*   polarization [insert external polarization according to flag -d]
*   scat2to2identifychannel [identify 2to2 channels]
*   scat1to3identifychannel [identify 1to3 channels]
*   scat3to1identifychannel [identify 3to1 channels]
*   scat1to2identifychannel [identify 1to2 channels]
*   resolveazi [azimuthal averages for real corrections]
*   virtual [identify different types of virtual corrections]
*   main program
*   
* Cases with an ambiguous parametrization are flagged with !xz 
* 
*
#-
*

on setup;
off statistics;

*
* spatial dimension: 
*

 s d; 
 d d; 

*
* spatial vectors: 
* 

 v vecq veck vecp1 vecp2 veck1 veck2 EpsVec;
 v vecq1,...,vecq5;

*
* energies:
*

 s q0 q w e1,...,e5 E1 E2 Eps0;

*
* scalar products: 
*

 s qdotp1 qdotp2 qdotk1 qdotk2 qdotk; 
 s kdotp1 kdotp2 kdotk1 kdotk2 kdotq1,...,kdotq5;

*
* mandelstam variables ('part' is from eq.(4.8) etc, without \pm 2k.p1): 
* 

 s spart upart tpart s12part s13part s23part;
 s s t u s12 s13 s23 MM;

*
* couplings: 
*

 s g1 g2 twogg1plus3gg2 gg1plus3gg2 htop; 

*
* particle masses: 
*

 s mna mQ mS mqL mtR; * numbering: mna=1 mQ=2 mS=3 mqL=4 mtR=5

*
* for mass derivative:
*

 s mmderiv;

*
* generic masses: 
*

s M1,...,M16 m1,...,m16 i1,...,i16;

*
* help variables: 
*

 s delta dummy;

*
* imaginary unit: 
*

 s I ii;

*
* indices: 
*

 i mu1,...,mu16 nu1,...,nu16 rho1,...,rho16 sig1,...,sig16 del1,...,del16
   kap1,...,kap16 lam1,...,lam16;

*
* four-vectors: 
*

 v E,K,P,Q,R,T,U,V,P1,P2,P3,K1,K2,Q1,Q2,Q3,Q4,Q5;

*
* different structures for virtual corrections: 
*

 f scat1to2triangle scat1to2bubble derivscat1to2bubble cfun; 
 f scat1to2triangle0 scat1to2bubble0 derivscat1to2bubble0 B0 B1 C0 C1;

*
* different structures for real corrections: 
*

 cf scat1to3 scat2to2 scat3to1 scat1to2virt; 

*
* propagator, azimuthal averages: 
*

 cf Sq inv0 inv1 inv2 pos1,...,pos4; 

*
* for identifying structures: 
*

 s tag2to2t tag2to2s tag1to3 tag3to1t tag3to1s tag1to2virt tag1to2vars;

.global

***************************************************************************
**************************** subroutines **********************************
***************************************************************************

***************************************************************************
*
* insert external polarization according to tag in program call
*
***************************************************************************
#procedure polarization

#ifdef `U'
 
 id Eps0=1;
 id EpsVec=0; 

#endif
#ifdef `K'

 id Eps0=w;
 id EpsVec=veck;

#endif

#endprocedure
***************************************************************************
*
* identify 2to2 channels
*
***************************************************************************
#procedure scat2to2identifychannel

if     ( match(scat2to2(m1?,m2?,m3?)/Sq(s,m4?)^2)
     ||  match(scat2to2(m1?,m2?,m3?)*t/Sq(s,m4?)/Sq(t,m5?))
     ||  match(scat2to2(m1?,m2?,m3?)*m5?^2/Sq(s,m4?)/Sq(t,m5?))
     ||  match(scat2to2(m1?,m2?,m3?)/Sq(s,mna)/Sq(t,m5?))
   );

 multiply tag2to2s;

elseif ( match(scat2to2(m1?,m2?,m3?)*u/Sq(s,m4?)/Sq(u,m5?))
     ||  match(scat2to2(m1?,m2?,m3?)*m5?^2/Sq(s,m4?)/Sq(u,m5?))
     ||  match(scat2to2(m1?,m2?,m3?)/Sq(s,mna)/Sq(u,m5?))
   );

 id scat2to2(m1?,m2?,m3?)=scat2to2(m1,m3,m2);
 al P1 = P2;
 al P2 = P1;
 al t = u; 
 al u = t;  
 al 1/Sq(t,m1?)^2 = 1/Sq(u,m1)^2;
 al 1/Sq(u,m1?)^2 = 1/Sq(t,m1)^2;
 al 1/Sq(t,m1?) = 1/Sq(u,m1);
 al 1/Sq(u,m1?) = 1/Sq(t,m1);
 multiply tag2to2s;

elseif ( match(scat2to2(m1?,m2?,m3?)/Sq(t,m4?)^2)
     ||  match(scat2to2(m1?,m2?,m3?)*u/Sq(t,m4?)/Sq(u,m5?))
     ||  match(scat2to2(m1?,m2?,m3?)*m5?^2/Sq(t,m4?)/Sq(u,m5?))
     ||  match(scat2to2(m1?,m2?,m3?)/Sq(t,mna)/Sq(u,m5?))
     ||  match(scat2to2(m1?,m2?,m3?)*s/Sq(t,m4?)/Sq(s,m5?))
     ||  match(scat2to2(m1?,m2?,m3?)*m5?^2/Sq(t,m4?)/Sq(s,m5?))
     ||  match(scat2to2(m1?,m2?,m3?)/Sq(t,mna)/Sq(s,m5?))
   );

 multiply tag2to2t;

elseif ( match(scat2to2(m1?,m2?,m3?)/Sq(u,m4?)^2)
     ||  match(scat2to2(m1?,m2?,m3?)*s/Sq(u,m4?)/Sq(s,m5?))
     ||  match(scat2to2(m1?,m2?,m3?)*m5?^2/Sq(u,m4?)/Sq(s,m5?))
     ||  match(scat2to2(m1?,m2?,m3?)/Sq(u,mna)/Sq(s,m5?))
     ||  match(scat2to2(m1?,m2?,m3?)*t/Sq(u,m4?)/Sq(t,m5?))
     ||  match(scat2to2(m1?,m2?,m3?)*m5?^2/Sq(u,m4?)/Sq(t,m5?))
     ||  match(scat2to2(m1?,m2?,m3?)/Sq(u,mna)/Sq(t,m5?))
   );

 id scat2to2(m1?,m2?,m3?)=scat2to2(m1,m3,m2);
 al P1 = P2;
 al P2 = P1;
 al t = u; 
 al u = t;  
 al 1/Sq(t,m1?)^2 = 1/Sq(u,m1)^2;
 al 1/Sq(u,m1?)^2 = 1/Sq(t,m1)^2;
 al 1/Sq(t,m1?) = 1/Sq(u,m1);
 al 1/Sq(u,m1?) = 1/Sq(t,m1);
 multiply tag2to2t;

*!xz elseif ( match(scat2to2(m1?,m2?,m3?)/Sq(s,m4?))
*!xz    );
*!xz 
*!xz multiply tag2to2s;

elseif ( match(scat2to2(m1?,m2?,m3?)/Sq(t,m4?))
   );

 multiply tag2to2t;

elseif ( match(scat2to2(m1?,m2?,m3?)/Sq(u,m4?))
   );

 id scat2to2(m1?,m2?,m3?)=scat2to2(m1,m3,m2);
 al P1 = P2;
 al P2 = P1;
 al t = u; 
 al u = t;  
 al 1/Sq(t,m1?)^2 = 1/Sq(u,m1)^2;
 al 1/Sq(u,m1?)^2 = 1/Sq(t,m1)^2;
 al 1/Sq(t,m1?) = 1/Sq(u,m1);
 al 1/Sq(u,m1?) = 1/Sq(t,m1);
 multiply tag2to2t;

elseif ( match(scat2to2(m1?,m2?,m3?)) 
   ); 

 multiply tag2to2s;  
*!xz multiply tag2to2t;

endif;

#endprocedure
***************************************************************************
*
* identify 1to3 channels
*
***************************************************************************
#procedure scat1to3identifychannel

if     ( match(scat1to3(m1?,m2?,m3?)/Sq(s12,m4?)^2)
     ||  match(scat1to3(m1?,m2?,m3?)*s23/Sq(s12,m4?)/Sq(s23,m5?))
     ||  match(scat1to3(m1?,m2?,m3?)*m5?^2/Sq(s12,m4?)/Sq(s23,m5?))
     ||  match(scat1to3(m1?,m2?,m3?)/Sq(s12,mna)/Sq(s23,m5?))
   );

 multiply tag1to3;

elseif ( match(scat1to3(m1?,m2?,m3?)*s13/Sq(s12,m4?)/Sq(s13,m5?))
     ||  match(scat1to3(m1?,m2?,m3?)*m5?^2/Sq(s12,m4?)/Sq(s13,m5?))
     ||  match(scat1to3(m1?,m2?,m3?)/Sq(s12,mna)/Sq(s13,m5?))
   );

 id scat1to3(m1?,m2?,m3?)=scat1to3(m2,m1,m3);
 al P1 = P2;
 al P2 = P1;
 al s13 = s23; 
 al s23 = s13;  
 al 1/Sq(s13,m1?)^2 = 1/Sq(s23,m1)^2;
 al 1/Sq(s23,m1?)^2 = 1/Sq(s13,m1)^2;
 al 1/Sq(s13,m1?) = 1/Sq(s23,m1);
 al 1/Sq(s23,m1?) = 1/Sq(s13,m1);
 multiply tag1to3;

elseif ( match(scat1to3(m1?,m2?,m3?)/Sq(s13,m4?)^2)
     ||  match(scat1to3(m1?,m2?,m3?)*s23/Sq(s13,m4?)/Sq(s23,m5?))
     ||  match(scat1to3(m1?,m2?,m3?)*m5?^2/Sq(s13,m4?)/Sq(s23,m5?))
     ||  match(scat1to3(m1?,m2?,m3?)/Sq(s13,mna)/Sq(s23,m5?))
   );

 id scat1to3(m1?,m2?,m3?)=scat1to3(m1,m3,m2);
 al P2 = P3;
 al P3 = P2;
 al s12 = s13; 
 al s13 = s12;  
 al 1/Sq(s13,m1?)^2 = 1/Sq(s12,m1)^2;
 al 1/Sq(s12,m1?)^2 = 1/Sq(s13,m1)^2;
 al 1/Sq(s13,m1?) = 1/Sq(s12,m1);
 al 1/Sq(s12,m1?) = 1/Sq(s13,m1);
 multiply tag1to3;

elseif ( match(scat1to3(m1?,m2?,m3?)*s12/Sq(s13,m4?)/Sq(s12,m5?))
     ||  match(scat1to3(m1?,m2?,m3?)*m5?^2/Sq(s13,m4?)/Sq(s12,m5?))
     ||  match(scat1to3(m1?,m2?,m3?)/Sq(s13,mna)/Sq(s12,m5?))
   );

 id scat1to3(m1?,m2?,m3?)=scat1to3(m2,m3,m1);
 al P1 = P2;
 al P2 = P3;
 al P3 = P1;
 al s12 = s23; 
 al s13 = s12;  
 al s23 = s13;  
 al 1/Sq(s12,m1?)^2 = 1/Sq(s23,m1)^2;
 al 1/Sq(s13,m1?)^2 = 1/Sq(s12,m1)^2;
 al 1/Sq(s23,m1?)^2 = 1/Sq(s13,m1)^2;
 al 1/Sq(s12,m1?) = 1/Sq(s23,m1);
 al 1/Sq(s13,m1?) = 1/Sq(s12,m1);
 al 1/Sq(s23,m1?) = 1/Sq(s13,m1);
 multiply tag1to3;

elseif ( match(scat1to3(m1?,m2?,m3?)/Sq(s23,m4?)^2)
     ||  match(scat1to3(m1?,m2?,m3?)*s12/Sq(s23,m4?)/Sq(s12,m5?))
     ||  match(scat1to3(m1?,m2?,m3?)*m5?^2/Sq(s23,m4?)/Sq(s12,m5?))
     ||  match(scat1to3(m1?,m2?,m3?)/Sq(s23,mna)/Sq(s12,m5?))
   );

 id scat1to3(m1?,m2?,m3?)=scat1to3(m3,m2,m1);
 al P1 = P3;
 al P3 = P1;
 al s23 = s12; 
 al s12 = s23;  
 al 1/Sq(s23,m1?)^2 = 1/Sq(s12,m1)^2;
 al 1/Sq(s12,m1?)^2 = 1/Sq(s23,m1)^2;
 al 1/Sq(s23,m1?) = 1/Sq(s12,m1);
 al 1/Sq(s12,m1?) = 1/Sq(s23,m1);
 multiply tag1to3;

elseif ( match(scat1to3(m1?,m2?,m3?)*s13/Sq(s23,m4?)/Sq(s13,m5?))
     ||  match(scat1to3(m1?,m2?,m3?)*m5?^2/Sq(s23,m4?)/Sq(s13,m5?))
     ||  match(scat1to3(m1?,m2?,m3?)/Sq(s23,mna)/Sq(s13,m5?))
   );

 id scat1to3(m1?,m2?,m3?)=scat1to3(m3,m1,m2);
 al P1 = P3;
 al P2 = P1;
 al P3 = P2;
 al s12 = s13; 
 al s13 = s23;  
 al s23 = s12;  
 al 1/Sq(s12,m1?)^2 = 1/Sq(s13,m1)^2;
 al 1/Sq(s13,m1?)^2 = 1/Sq(s23,m1)^2;
 al 1/Sq(s23,m1?)^2 = 1/Sq(s12,m1)^2;
 al 1/Sq(s12,m1?) = 1/Sq(s13,m1);
 al 1/Sq(s13,m1?) = 1/Sq(s23,m1);
 al 1/Sq(s23,m1?) = 1/Sq(s12,m1);
 multiply tag1to3;


elseif ( match(scat1to3(m1?,m2?,m3?)/Sq(s13,m4?))
   );

 id scat1to3(m1?,m2?,m3?)=scat1to3(m1,m3,m2);
 al P2 = P3;
 al P3 = P2;
 al s12 = s13; 
 al s13 = s12;  
 al 1/Sq(s13,m1?)^2 = 1/Sq(s12,m1)^2;
 al 1/Sq(s12,m1?)^2 = 1/Sq(s13,m1)^2;
 al 1/Sq(s13,m1?) = 1/Sq(s12,m1);
 al 1/Sq(s12,m1?) = 1/Sq(s13,m1);
 multiply tag1to3;

elseif ( match(scat1to3(m1?,m2?,m3?)/Sq(s23,m4?))
   );

 id scat1to3(m1?,m2?,m3?)=scat1to3(m3,m2,m1);  *!xz
 al P1 = P3;                                   *!xz
 al P3 = P1;                                   *!xz
 al s23 = s12;                                 *!xz
 al s12 = s23;                                 *!xz
 al 1/Sq(s23,m1?)^2 = 1/Sq(s12,m1)^2;          *!xz
 al 1/Sq(s12,m1?)^2 = 1/Sq(s23,m1)^2;          *!xz
 al 1/Sq(s23,m1?) = 1/Sq(s12,m1);              *!xz
 al 1/Sq(s12,m1?) = 1/Sq(s23,m1);              *!xz
 multiply tag1to3;

elseif ( match(scat1to3(m1?,m2?,m3?)) 
   ); 

 multiply tag1to3;

endif;

#endprocedure
***************************************************************************
*
* identify 3to1 channels
*
***************************************************************************
#procedure scat3to1identifychannel

if     ( match(scat3to1(m1?,m2?,m3?)/Sq(s,m4?)^2)
     ||  match(scat3to1(m1?,m2?,m3?)*t/Sq(s,m4?)/Sq(t,m5?))
     ||  match(scat3to1(m1?,m2?,m3?)*m5?^2/Sq(s,m4?)/Sq(t,m5?))
     ||  match(scat3to1(m1?,m2?,m3?)/Sq(s,mna)/Sq(t,m5?))
   );

 multiply tag3to1s;


elseif ( match(scat3to1(m1?,m2?,m3?)*u/Sq(s,m4?)/Sq(u,m5?))
     ||  match(scat3to1(m1?,m2?,m3?)*m5?^2/Sq(s,m4?)/Sq(u,m5?))
     ||  match(scat3to1(m1?,m2?,m3?)/Sq(s,mna)/Sq(u,m5?))
   );

 id scat3to1(m1?,m2?,m3?)=scat3to1(m2,m1,m3);
 al K1 = K2;
 al K2 = K1;
 al t = u; 
 al u = t;  
 al 1/Sq(t,m1?)^2 = 1/Sq(u,m1)^2;
 al 1/Sq(u,m1?)^2 = 1/Sq(t,m1)^2;
 al 1/Sq(t,m1?) = 1/Sq(u,m1);
 al 1/Sq(u,m1?) = 1/Sq(t,m1);
 multiply tag3to1s;

elseif ( match(scat3to1(m1?,m2?,m3?)/Sq(t,m4?)^2)
     ||  match(scat3to1(m1?,m2?,m3?)*u/Sq(t,m4?)/Sq(u,m5?))
     ||  match(scat3to1(m1?,m2?,m3?)*m5?^2/Sq(t,m4?)/Sq(u,m5?))
     ||  match(scat3to1(m1?,m2?,m3?)/Sq(t,mna)/Sq(u,m5?))
     ||  match(scat3to1(m1?,m2?,m3?)*s/Sq(t,m4?)/Sq(s,m5?))
     ||  match(scat3to1(m1?,m2?,m3?)*m5?^2/Sq(t,m4?)/Sq(s,m5?))
     ||  match(scat3to1(m1?,m2?,m3?)/Sq(t,mna)/Sq(s,m5?))
   );

 multiply tag3to1t;

elseif ( match(scat3to1(m1?,m2?,m3?)/Sq(u,m4?)^2)
     ||  match(scat3to1(m1?,m2?,m3?)*s/Sq(u,m4?)/Sq(s,m5?))
     ||  match(scat3to1(m1?,m2?,m3?)*m5?^2/Sq(u,m4?)/Sq(s,m5?))
     ||  match(scat3to1(m1?,m2?,m3?)/Sq(u,mna)/Sq(s,m5?))
     ||  match(scat3to1(m1?,m2?,m3?)*t/Sq(u,m4?)/Sq(t,m5?))
     ||  match(scat3to1(m1?,m2?,m3?)*m5?^2/Sq(u,m4?)/Sq(t,m5?))
     ||  match(scat3to1(m1?,m2?,m3?)/Sq(u,mna)/Sq(t,m5?))
   );

 id scat3to1(m1?,m2?,m3?)=scat3to1(m2,m1,m3);
 al K1 = K2;
 al K2 = K1;
 al t = u; 
 al u = t;  
 al 1/Sq(t,m1?)^2 = 1/Sq(u,m1)^2;
 al 1/Sq(u,m1?)^2 = 1/Sq(t,m1)^2;
 al 1/Sq(t,m1?) = 1/Sq(u,m1);
 al 1/Sq(u,m1?) = 1/Sq(t,m1);
 multiply tag3to1t;

elseif ( match(scat3to1(m1?,m2?,m3?)/Sq(t,m4?))
   );

 multiply tag3to1t;

elseif ( match(scat3to1(m1?,m2?,m3?)/Sq(u,m4?))
   );

 id scat3to1(m1?,m2?,m3?)=scat3to1(m2,m1,m3);
 al K1 = K2;
 al K2 = K1;
 al t = u; 
 al u = t;  
 al 1/Sq(t,m1?)^2 = 1/Sq(u,m1)^2;
 al 1/Sq(u,m1?)^2 = 1/Sq(t,m1)^2;
 al 1/Sq(t,m1?) = 1/Sq(u,m1);
 al 1/Sq(u,m1?) = 1/Sq(t,m1);
 multiply tag3to1t;

elseif ( match(scat3to1(m1?,m2?,m3?)) 
   ); 

 multiply tag3to1s;
*!xz multiply tag3to1t;

endif;

#endprocedure
***************************************************************************
*
* identify 1to2 channels
*
***************************************************************************
#procedure scat1to2identifychannel

if     ( match(scat1to2virt(m1?,m2?,m3?))
   );
 
 if (  match(1/Sq(?a))
    || match(1/Sq(?a)^2) );

   id s23/Sq(s23,m4?)^2=1/Sq(s23,m4)+m4^2/Sq(s23,m4)^2;
   id s23/Sq(s23,m4?)=1+m4^2/Sq(s23,m4);
   id s12/Sq(s12,m4?)^2=1/Sq(s12,m4)+m4^2/Sq(s12,m4)^2;
   id s12/Sq(s12,m4?)=1+m4^2/Sq(s12,m4);
   id s13/Sq(s13,m4?)^2=1/Sq(s13,m4)+m4^2/Sq(s13,m4)^2;
   id s13/Sq(s13,m4?)=1+m4^2/Sq(s13,m4);

 else; 

   multiply 0;
  
 endif;

 multiply tag1to2virt;

endif;

#endprocedure
***************************************************************************
*
* azimuthal averages for real corrections
*
* spart,upart,tpart,s12part,s13part,s23part contain a part of kinematic
* variables that does not depend on angles, see e.g. eq.(4.8) of the paper
*
***************************************************************************
#procedure resolveazi

***************************************************************************
*
if     ( match(tag2to2t)
   );

 id E.P1 = Eps0*e1 - EpsVec.vecp1;
 id E.P2 = Eps0*(w - q0) - (EpsVec.veck - EpsVec.vecq); 
 id E.K1 = Eps0*(e1 - q0) - (EpsVec.vecp1 - EpsVec.vecq);

#call polarization

if( match(Eps0) || match(EpsVec) ) exit "EXIT1 polarization not specified";

 repeat id scat2to2(M1?,m1?,m2?)*s = scat2to2(M1,m1,m2)*
    ( spart - 2*veck.vecp1 );
 repeat id scat2to2(M1?,m1?,m2?)*u = scat2to2(M1,m1,m2)*
    ( upart + 2*veck.vecp1 );

*
* eliminate scalar products against denominator as much as possible
*

 repeat id scat2to2(M1?,m1?,m2?)*veck.vecp1/Sq(u,m5?)^2
        = scat2to2(M1,m1,m2)*
          1/2*( 1/Sq(u,m5) + (m5^2 - upart)/Sq(u,m5)^2); 
 repeat id scat2to2(M1?,m1?,m2?)*veck.vecp1/Sq(u,m5?)
        = scat2to2(M1,m1,m2)*
          1/2*( 1 + (m5^2 - upart)/Sq(u,m5)); 
 repeat id scat2to2(M1?,m1?,m2?)*veck.vecp1/Sq(s,m5?)^2
        = scat2to2(M1,m1,m2)*
          (-1/2)*( 1/Sq(s,m5) + (m5^2 - spart)/Sq(s,m5)^2); 
 repeat id scat2to2(M1?,m1?,m2?)*veck.vecp1/Sq(s,m5?)
        = scat2to2(M1,m1,m2)*
          (-1/2)*( 1 + (m5^2 - spart)/Sq(s,m5)); 

*
* new notation for fixed scalar products (no azimuthal dependence)
*

 id vecq.vecp1 = qdotp1;
 id vecq.veck = qdotk;
 id veck.veck = w^2 - MM;

*
* azimuthal averages of positive powers
*

#do i=4,1,-1 
 id (veck.vecp1)^`i' = pos`i'(dummy); 
#enddo

*
* azimuthal averages of negative powers 
*

 id 1/Sq(t,m5?) = inv0(t-m5^2); 
 id 1/Sq(t,m5?)^2 = inv0(t-m5^2)^2; 
 id 1/Sq(u,m5?) = -1/2*inv1(-(upart-m5^2)/2); 
 id 1/Sq(u,m5?)^2 = 1/4*inv2(-(upart-m5^2)/2); 
 id 1/Sq(s,m5?) = 1/2*inv1((spart-m5^2)/2); 
 id 1/Sq(s,m5?)^2 = 1/4*inv2((spart-m5^2)/2); 

***************************************************************************
*
elseif ( match(tag1to3)
   );

 id E.P2 = Eps0*e2 - EpsVec.vecp2;
 id E.P3 = Eps0*(w - q0) - (EpsVec.veck - EpsVec.vecq); 
 id E.P1 = Eps0*(q0 - e2) - (EpsVec.vecq - EpsVec.vecp2);

#call polarization

if( match(Eps0) || match(EpsVec) ) exit "EXIT2 polarization not specified";

 repeat id scat1to3(m1?,m2?,m3?)*s13 = scat1to3(m1,m2,m3)*
          (s13part + 2*veck.vecp2);
 repeat id scat1to3(m1?,m2?,m3?)*s23 = scat1to3(m1,m2,m3)*
          (s23part - 2*veck.vecp2);

*
* eliminate scalar products against denominator as much as possible
*

 repeat id scat1to3(m1?,m2?,m3?)*veck.vecp2/Sq(s13,m5?)^2
        = scat1to3(m1,m2,m3)*
          1/2*( 1/Sq(s13,m5) + (m5^2 - s13part)/Sq(s13,m5)^2); 
 repeat id scat1to3(m1?,m2?,m3?)*veck.vecp2/Sq(s13,m5?)
        = scat1to3(m1,m2,m3)*
          1/2*( 1 + (m5^2 - s13part)/Sq(s13,m5)); 
 repeat id scat1to3(m1?,m2?,m3?)*veck.vecp2/Sq(s23,m5?)^2
        = scat1to3(m1,m2,m3)*
          (-1/2)*( 1/Sq(s23,m5) + (m5^2 - s23part)/Sq(s23,m5)^2); 
 repeat id scat1to3(m1?,m2?,m3?)*veck.vecp2/Sq(s23,m5?)
        = scat1to3(m1,m2,m3)*
          (-1/2)*( 1 + (m5^2 - s23part)/Sq(s23,m5)); 

*
* new notation for fixed scalar products (no azimuthal dependence)
*

 id vecq.vecp2 = qdotp2;
 id vecq.veck = qdotk;
 id veck.veck = w^2 - MM;

*
* azimuthal averages of positive powers
*

#do i=4,1,-1 
 id (veck.vecp2)^`i' = pos`i'(dummy); 
#enddo

*
* azimuthal averages of negative powers 
*

 id 1/Sq(s12,m5?) = inv0(s12-m5^2); 
 id 1/Sq(s12,m5?)^2 = inv0(s12-m5^2)^2; 
 id 1/Sq(s13,m5?) = -1/2*inv1(-(s13part-m5^2)/2); 
 id 1/Sq(s13,m5?)^2 = 1/4*inv2(-(s13part-m5^2)/2); 
 id 1/Sq(s23,m5?) = 1/2*inv1((s23part-m5^2)/2); 
 id 1/Sq(s23,m5?)^2 = 1/4*inv2((s23part-m5^2)/2); 

***************************************************************************
*
elseif ( match(tag2to2s)
   );

 id E.P2 = Eps0*e2 - EpsVec.vecp2;
 id E.K1 = Eps0*(q0 - w) - (EpsVec.vecq - EpsVec.veck); 
 id E.P1 = Eps0*(q0 - e2) - (EpsVec.vecq - EpsVec.vecp2);

#call polarization

if( match(Eps0) || match(EpsVec) ) exit "EXIT3 polarization not specified";

 repeat id scat2to2(M1?,m1?,m2?)*u = scat2to2(M1,m1,m2)*
          (upart - 2*veck.vecp2);
 repeat id scat2to2(M1?,m1?,m2?)*t = scat2to2(M1,m1,m2)*
          (tpart + 2*veck.vecp2);

*
* eliminate scalar products against denominator as much as possible
*

 repeat id scat2to2(M1?,m1?,m2?)*veck.vecp2/Sq(t,m5?)^2
        = scat2to2(M1,m1,m2)*
          1/2*( 1/Sq(t,m5) + (m5^2 - tpart)/Sq(t,m5)^2); 
 repeat id scat2to2(M1?,m1?,m2?)*veck.vecp2/Sq(t,m5?)
        = scat2to2(M1,m1,m2)*
          1/2*( 1 + (m5^2 - tpart)/Sq(t,m5)); 
 repeat id scat2to2(M1?,m1?,m2?)*veck.vecp2/Sq(u,m5?)^2
        = scat2to2(M1,m1,m2)*
          (-1/2)*( 1/Sq(u,m5) + (m5^2 - upart)/Sq(u,m5)^2); 
 repeat id scat2to2(M1?,m1?,m2?)*veck.vecp2/Sq(u,m5?)
        = scat2to2(M1,m1,m2)*
          (-1/2)*( 1 + (m5^2 - upart)/Sq(u,m5)); 

*
* new notation for fixed scalar products (no azimuthal dependence)
*

 id vecq.vecp2 = qdotp2;
 id vecq.veck = qdotk;
 id veck.veck = w^2 - MM;

*
* azimuthal averages of positive powers
*

#do i=4,1,-1 
 id (veck.vecp2)^`i' = pos`i'(dummy); 
#enddo

*
* azimuthal averages of negative powers 
*

 id 1/Sq(s,m5?) = inv0(s-m5^2); 
 id 1/Sq(s,m5?)^2 = inv0(s-m5^2)^2; 
 id 1/Sq(t,m5?) = -1/2*inv1(-(tpart-m5^2)/2); 
 id 1/Sq(t,m5?)^2 = 1/4*inv2(-(tpart-m5^2)/2); 
 id 1/Sq(u,m5?) = 1/2*inv1((upart-m5^2)/2); 
 id 1/Sq(u,m5?)^2 = 1/4*inv2((upart-m5^2)/2); 

***************************************************************************
*
elseif ( match(tag3to1t)
   );

 id E.K1 = Eps0*E1 - EpsVec.veck1;
 id E.K2 = Eps0*(-w - q0) + (EpsVec.veck + EpsVec.vecq); 
 id E.P1 = Eps0*(E1 - q0) - (EpsVec.veck1 - EpsVec.vecq);

#call polarization

if( match(Eps0) || match(EpsVec) ) exit "EXIT4 polarization not specified";

 repeat id scat3to1(M1?,M2?,m1?)*s = scat3to1(M1,M2,m1)*
          ( spart + 2*veck.veck1 );
 repeat id scat3to1(M1?,M2?,m1?)*u = scat3to1(M1,M2,m1)*
          ( upart - 2*veck.veck1 );

*
* eliminate scalar products against denominator as much as possible
*

 repeat id scat3to1(M1?,M2?,m1?)*veck.veck1/Sq(s,m5?)^2
        = scat3to1(M1,M2,m1)*
          1/2*( 1/Sq(s,m5) + (m5^2 - spart)/Sq(s,m5)^2); 
 repeat id scat3to1(M1?,M2?,m1?)*veck.veck1/Sq(s,m5?)
        = scat3to1(M1,M2,m1)*
          1/2*( 1 + (m5^2 - spart)/Sq(s,m5)); 
 repeat id scat3to1(M1?,M2?,m1?)*veck.veck1/Sq(u,m5?)^2
        = scat3to1(M1,M2,m1)*
          (-1/2)*( 1/Sq(u,m5) + (m5^2 - upart)/Sq(u,m5)^2); 
 repeat id scat3to1(M1?,M2?,m1?)*veck.veck1/Sq(u,m5?)
        = scat3to1(M1,M2,m1)*
          (-1/2)*( 1 + (m5^2 - upart)/Sq(u,m5)); 

*
* new notation for fixed scalar products (no azimuthal dependence)
*

 id vecq.veck1 = qdotk1;
 id vecq.veck = qdotk;
 id veck.veck = w^2 - MM;

*
* azimuthal averages of positive powers
*

#do i=4,1,-1 
 id (veck.veck1)^`i' = pos`i'(dummy); 
#enddo

*
* azimuthal averages of negative powers 
*

 id 1/Sq(t,m5?) = inv0(t-m5^2); 
 id 1/Sq(t,m5?)^2 = inv0(t-m5^2)^2; 
 id 1/Sq(u,m5?) = 1/2*inv1((upart-m5^2)/2); 
 id 1/Sq(u,m5?)^2 = 1/4*inv2((upart-m5^2)/2); 
 id 1/Sq(s,m5?) = -1/2*inv1(-(spart-m5^2)/2); 
 id 1/Sq(s,m5?)^2 = 1/4*inv2(-(spart-m5^2)/2); 

***************************************************************************
*
elseif ( match(tag3to1s)
   );

 id E.K2 = Eps0*E2 - EpsVec.veck2;
 id E.P1 = Eps0*(w + q0) - (EpsVec.veck + EpsVec.vecq); 
 id E.K1 = Eps0*(q0 - E2) - (EpsVec.vecq - EpsVec.veck2);

#call polarization

if( match(Eps0) || match(EpsVec) ) exit "EXIT5 polarization not specified";

 repeat id scat3to1(M1?,M2?,m1?)*u = scat3to1(M1,M2,m1)*
          ( upart + 2*veck.veck2 );
 repeat id scat3to1(M1?,M2?,m1?)*t = scat3to1(M1,M2,m1)*
          ( tpart - 2*veck.veck2 );

*
* eliminate scalar products against denominator as much as possible
*

 repeat id scat3to1(M1?,M2?,m1?)*veck.veck2/Sq(u,m5?)^2
        = scat3to1(M1,M2,m1)*
          1/2*( 1/Sq(u,m5) + (m5^2 - upart)/Sq(u,m5)^2); 
 repeat id scat3to1(M1?,M2?,m1?)*veck.veck2/Sq(u,m5?)
        = scat3to1(M1,M2,m1)*
          1/2*( 1 + (m5^2 - upart)/Sq(u,m5)); 
 repeat id scat3to1(M1?,M2?,m1?)*veck.veck2/Sq(t,m5?)^2
        = scat3to1(M1,M2,m1)*
          (-1/2)*( 1/Sq(t,m5) + (m5^2 - tpart)/Sq(t,m5)^2); 
 repeat id scat3to1(M1?,M2?,m1?)*veck.veck2/Sq(t,m5?)
        = scat3to1(M1,M2,m1)*
          (-1/2)*( 1 + (m5^2 - tpart)/Sq(t,m5)); 

*
* new notation for fixed scalar products (no azimuthal dependence)
*

 id vecq.veck2 = qdotk2;
 id vecq.veck = qdotk;
 id veck.veck = w^2 - MM;

*
* azimuthal averages of positive powers
*

#do i=4,1,-1 
 id (veck.veck2)^`i' = pos`i'(dummy); 
#enddo

*
* azimuthal averages of negative powers 
*

 id 1/Sq(s,m5?) = inv0(s-m5^2); 
 id 1/Sq(s,m5?)^2 = inv0(s-m5^2)^2; 
 id 1/Sq(t,m5?) = 1/2*inv1((tpart-m5^2)/2); 
 id 1/Sq(t,m5?)^2 = 1/4*inv2((tpart-m5^2)/2); 
 id 1/Sq(u,m5?) = -1/2*inv1(-(upart-m5^2)/2); 
 id 1/Sq(u,m5?)^2 = 1/4*inv2(-(upart-m5^2)/2); 

***************************************************************************
*
elseif ( match(tag1to2virt)
   );

 argument cfun; 

#do i=1,5
 id E.Q`i' = Eps0*e`i' - EpsVec.vecq`i';
#enddo

#call polarization

 if( match(Eps0) || match(EpsVec) ) exit "EXIT6 polarization not specified";

*
* new notation for scalar products 
*

#do i=1,5
 id veck.vecq`i' = kdotq`i';
#enddo

 endargument;

***************************************************************************
*
elseif ( match(tag1to2vars)
   );

#do i=1,5
 id E.Q`i' = Eps0*e`i' - EpsVec.vecq`i';
#enddo

#call polarization

 if( match(Eps0) || match(EpsVec) ) exit "EXIT7 polarization not specified";

*
* new notation for scalar products 
*

#do i=1,5
 id veck.vecq`i' = kdotq`i';
#enddo

***************************************************************************
*
else;

 exit "EXIT8 no tag found";

endif;
*
***************************************************************************

.sort
#endprocedure 
***************************************************************************
*
* identify different types of virtual corrections
* (triangle; bubble attached to a specific leg; bubble with a double pole)
*
***************************************************************************
#procedure virtual

***************************************************************************
*
if     ( match(tag1to2virt)
   );

 if ( match( scat1to2virt(m1?,m2?,m3?)/Sq(s12,m4?)/Sq(s23,m5?) ) );

    id scat1to2virt(m1?,m2?,m3?)/Sq(s12,m4?)/Sq(s23,m5?) = 
       scat1to2triangle(m4,m3,m1,m2,m5);
    id P1 = Q3;
    id P2 = Q4; 
    id P3 = Q2; 

 elseif ( match( scat1to2virt(m1?,m2?,m3?)/Sq(s12,m4?) ) );

   id scat1to2virt(m1?,m2?,m3?)/Sq(s12,m4?) = 
      scat1to2bubble(m4,m3,m1,m2,1);
   id P1 = Q3;
   id P2 = Q4;
   id P3 = Q2; 

 elseif ( match( scat1to2virt(m1?,m2?,m3?)/Sq(s23,m4?) ) );

   id scat1to2virt(m1?,m2?,m3?)/Sq(s23,m4?) = 
      scat1to2bubble(m1,m4,m2,m3,2);
   id P1 = Q1;
   id P2 = Q3;
   id P3 = Q4; 

 elseif ( match( scat1to2virt(m1?,m2?,m3?)/Sq(s13,m4?) ) );

   id scat1to2virt(m1?,m2?,m3?)/Sq(s13,m4?) = 
      scat1to2bubble(m2,m4,m1,m3,2);
   id P1 = Q3;
   id P2 = Q1;
   id P3 = Q4; 

 elseif ( match( scat1to2virt(m1?,m2?,m3?)/Sq(s12,m4?)^2 ) );

   id scat1to2virt(m1?,m2?,m3?)/Sq(s12,m4?)^2*m4?^i4? = 
      derivscat1to2bubble(m4,m3,m1,m2,1,i4);
   id P1 = Q3;
   id P2 = Q4;
   id P3 = Q2; 

 elseif ( match( scat1to2virt(m1?,m2?,m3?)/Sq(s23,m4?)^2 ) );

   id scat1to2virt(m1?,m2?,m3?)/Sq(s23,m4?)^2*m4?^i4? = 
      derivscat1to2bubble(m1,m4,m2,m3,2,i4);
   id P1 = Q1;
   id P2 = Q3;
   id P3 = Q4; 

 elseif ( match( scat1to2virt(m1?,m2?,m3?)/Sq(s13,m4?)^2 ) );

   id scat1to2virt(m1?,m2?,m3?)/Sq(s13,m4?)^2*m4?^i4? = 
      derivscat1to2bubble(m2,m4,m1,m3,2,i4);
   id P1 = Q3;
   id P2 = Q1;
   id P3 = Q4; 

 endif;

***************************************************************************
*
else;

endif;
*
***************************************************************************

.sort
#endprocedure 
***************************************************************************


***************************************************************************
**************************** main program *********************************
***************************************************************************

*
* insert matrix element for 1to3 
*

#message
#message masses must be inserted in all propagators as particle identifiers!
#message

 G [mat] = scat1to3(mna,mQ,mS)*twogg1plus3gg2
         * (
           -  E.P1/Sq(s12,mna)
           + (MM-mS^2)*(2*E.P1+E.P2)/Sq(s12,mna)/Sq(s23,mS)
           - (E.P1 + E.K)/Sq(s23,mS)
           - 2*mS^2*E.P1/Sq(s23,mS)^2
           );

*
* total momentum:
*

 id K=P1+P2+P3;

.sort

*
* rewrite couplings:
*

  id twogg1plus3gg2 = 2*gg1plus3gg2;
.sort

#message starting point: 

 b scat1to3 
   gg1plus3gg2 htop; 
 print +s;
*.end
.sort

*
* the original serves as scat1to3 
*

 G [1to3] = [mat]; 
.sort

 hide [1to3];
.sort

*
* reflect into scat2to2 in three ways [last two legs could be permutated] 
*

 G [2to2_1] = [mat]; 
.sort

 hide [mat];
.sort

 id scat1to3(m1?,m2?,m3?)=scat2to2(-m1,m2,m3);
 al P1 = -K1;
 al P2 = P1;
 al P3 = P2;
 al s12 = t;
 al s13 = u; 
 al s23 = s;  
 al 1/Sq(s12,m1?)^2 = 1/Sq(t,m1)^2;
 al 1/Sq(s13,m1?)^2 = 1/Sq(u,m1)^2;
 al 1/Sq(s23,m1?)^2 = 1/Sq(s,m1)^2;
 al 1/Sq(s12,m1?) = 1/Sq(t,m1);
 al 1/Sq(s13,m1?) = 1/Sq(u,m1);
 al 1/Sq(s23,m1?) = 1/Sq(s,m1);
.sort

 hide [2to2_1];
 unhide [mat];
.sort

 G [2to2_2] = [mat]; 
.sort

 hide [mat];
.sort

 id scat1to3(m1?,m2?,m3?)=scat2to2(-m2,m3,m1);
 al P1 = P2;
 al P2 = -K1;
 al P3 = P1;
 al s12 = u;
 al s13 = s; 
 al s23 = t;  
 al 1/Sq(s12,m1?)^2 = 1/Sq(u,m1)^2;
 al 1/Sq(s13,m1?)^2 = 1/Sq(s,m1)^2;
 al 1/Sq(s23,m1?)^2 = 1/Sq(t,m1)^2;
 al 1/Sq(s12,m1?) = 1/Sq(u,m1);
 al 1/Sq(s13,m1?) = 1/Sq(s,m1);
 al 1/Sq(s23,m1?) = 1/Sq(t,m1);
.sort
 
 hide [2to2_2];
 unhide [mat];
.sort

 G [2to2_3] = [mat]; 
.sort

 hide [mat];
.sort

 id scat1to3(m1?,m2?,m3?)=scat2to2(-m3,m1,m2);
 al P1 = P1;
 al P2 = P2;
 al P3 = -K1;
 al s12 = s;
 al s13 = t; 
 al s23 = u;  
 al 1/Sq(s12,m1?)^2 = 1/Sq(s,m1)^2;
 al 1/Sq(s13,m1?)^2 = 1/Sq(t,m1)^2;
 al 1/Sq(s23,m1?)^2 = 1/Sq(u,m1)^2;
 al 1/Sq(s12,m1?) = 1/Sq(s,m1);
 al 1/Sq(s13,m1?) = 1/Sq(t,m1);
 al 1/Sq(s23,m1?) = 1/Sq(u,m1);
.sort
 
 unhide [2to2_1];
 unhide [2to2_2];
.sort

 G [2to2] = [2to2_1] + [2to2_2] + [2to2_3];
.sort

 drop [2to2_1];
 drop [2to2_2];
 drop [2to2_3];
.sort

 hide [2to2];
.sort

*
* reflect into scat3to1 in three ways [first two legs could be permutated]
*

 unhide [mat];
.sort

 G [3to1_1] = [mat]; 
.sort

 hide [mat];
.sort

 id scat1to3(m1?,m2?,m3?)=scat3to1(-m1,-m2,m3);
 al P1 = -K1;
 al P2 = -K2;
 al P3 = P1;
 al s12 = s;
 al s13 = t; 
 al s23 = u;  
 al 1/Sq(s12,m1?)^2 = 1/Sq(s,m1)^2;
 al 1/Sq(s13,m1?)^2 = 1/Sq(t,m1)^2;
 al 1/Sq(s23,m1?)^2 = 1/Sq(u,m1)^2;
 al 1/Sq(s12,m1?) = 1/Sq(s,m1);
 al 1/Sq(s13,m1?) = 1/Sq(t,m1);
 al 1/Sq(s23,m1?) = 1/Sq(u,m1);
.sort

 hide [3to1_1];
 unhide [mat];
.sort

 G [3to1_2] = [mat]; 
.sort

 hide [mat];
.sort

 id scat1to3(m1?,m2?,m3?)=scat3to1(-m3,-m1,m2);
 al P1 = -K2;
 al P2 = P1;
 al P3 = -K1;
 al s12 = u;
 al s13 = s; 
 al s23 = t;  
 al 1/Sq(s12,m1?)^2 = 1/Sq(u,m1)^2;
 al 1/Sq(s13,m1?)^2 = 1/Sq(s,m1)^2;
 al 1/Sq(s23,m1?)^2 = 1/Sq(t,m1)^2;
 al 1/Sq(s12,m1?) = 1/Sq(u,m1);
 al 1/Sq(s13,m1?) = 1/Sq(s,m1);
 al 1/Sq(s23,m1?) = 1/Sq(t,m1);
.sort
 
 hide [3to1_2];
 unhide [mat];
.sort

 G [3to1_3] = [mat]; 
.sort

 hide [mat];
.sort

 id scat1to3(m1?,m2?,m3?)=scat3to1(-m2,-m3,m1);
 al P1 = P1;
 al P2 = -K1;
 al P3 = -K2;
 al s12 = t;
 al s13 = u; 
 al s23 = s;  
 al 1/Sq(s12,m1?)^2 = 1/Sq(t,m1)^2;
 al 1/Sq(s13,m1?)^2 = 1/Sq(u,m1)^2;
 al 1/Sq(s23,m1?)^2 = 1/Sq(s,m1)^2;
 al 1/Sq(s12,m1?) = 1/Sq(t,m1);
 al 1/Sq(s13,m1?) = 1/Sq(u,m1);
 al 1/Sq(s23,m1?) = 1/Sq(s,m1);
.sort
 
 unhide [3to1_1];
 unhide [3to1_2];
.sort

 G [3to1] = [3to1_1] + [3to1_2] + [3to1_3];
.sort

 hide [3to1];
 drop [3to1_1];
 drop [3to1_2];
 drop [3to1_3];
.sort

*
* put master structure also into scat1to2virt, for later re-organization
*

 unhide [mat];
.sort

 G [1to2] = [mat]; 
.sort

 hide [mat];
.sort

 id scat1to3(m1?,m2?,m3?)=scat1to2virt(m1,m2,m3);
.sort

*
* collect together all parts
*

 unhide [1to3];
 unhide [2to2];
 unhide [3to1];
.sort

*
* identify channel and put it into canonical form
*

#call scat2to2identifychannel
.sort

#call scat1to3identifychannel
.sort

#call scat3to1identifychannel
.sort

#call scat1to2identifychannel
.sort

#message all parts after crossings and identification of virtuals: 

 b scat1to3 scat2to2 scat3to1 scat1to2virt
   tag2to2t tag2to2s tag1to3 tag3to1t tag3to1s tag1to2virt tag1to2vars; 
 print +s;
*.end
.sort

*
* identify virtual corrections that are in [1to2]
*

 hide [1to3];
 hide [2to2];
 hide [3to1];
.sort

#call virtual

#message rename virtuals: triangle(Q1,Q2;Q3,Q4,Q5),
#message bubble(Q1,Q2;Q3,Q4;iwhich),
#message derivbubble(Q1,Q2;Q3,Q4;iwhich;iexpl),
#message iwhich indicates to which line the bubble is attached
#message iexpl is explicit power of mass, suppressed from 
#message the notation so that derivative does not act on it 

 b scat1to3 scat2to2 scat3to1
   scat1to2triangle scat1to2bubble derivscat1to2bubble
   tag2to2t tag2to2s tag1to3 tag3to1t tag3to1s tag1to2virt tag1to2vars; 
 print +s;
*.end
.sort

*
* for vacuum subtraction, put virtual part into [1to2vac], and in addition
* keep track of what happens to 'external momenta' from the outer integration
* here Q1=Pd and Q2=Pe in the notation of the paper
* 

#message identify vacuum subtraction: 
#message B0(iext,i3,i4)
#message B1(iext,i3,i4,ica,icb,iwhich)
#message C0(i1,i2,i3,i4,i5)
#message C1(i1,i2,i3,i4,i5,ica,icb,icc)
#message iwhich indicates whether to use EQ1 or EQ2 as external four-momentum
#message ica,icb,icc label momenta in the numerator, as in the paper

 G [variables_EQ1] = E.Q1*tag1to2vars;
 G [variables_EQ2] = E.Q2*tag1to2vars;
 G [1to2vac] = [1to2];
.sort

 hide [1to2];
.sort

 if( match( scat1to2triangle(?a) )
  || match( scat1to2bubble(?a) )
  || match( derivscat1to2bubble(?a) )
   );

   id scat1to2triangle(m1?,m2?,m3?,m4?,m5?)*E.Q1 
    = scat1to2triangle0(m1,m2,m3,m4,m5)*E.Q1*C0(m1,m2,m3,m4,m5);
   id scat1to2triangle(m1?,m2?,m3?,m4?,m5?)*E.Q2 
    = scat1to2triangle0(m1,m2,m3,m4,m5)*E.Q2*C0(m1,m2,m3,m4,m5);
   id scat1to2triangle(m1?,m2?,m3?,m4?,m5?)*E.Q3 
    = scat1to2triangle0(m1,m2,m3,m4,m5)*C1(m1,m2,m3,m4,m5,1,0,0);
   id scat1to2triangle(m1?,m2?,m3?,m4?,m5?)*E.Q4 
    = scat1to2triangle0(m1,m2,m3,m4,m5)*C1(m1,m2,m3,m4,m5,0,1,0);
   id scat1to2triangle(m1?,m2?,m3?,m4?,m5?)*E.Q5 
    = scat1to2triangle0(m1,m2,m3,m4,m5)*C1(m1,m2,m3,m4,m5,0,0,1);

   id scat1to2triangle(m1?,m2?,m3?,m4?,m5?) 
    = scat1to2triangle0(m1,m2,m3,m4,m5)*C0(m1,m2,m3,m4,m5);

#do i=1,2

   id scat1to2bubble(m1?,m2?,m3?,m4?,`i')*E.Q1 
    = scat1to2bubble0(m1,m2,m3,m4,`i')*E.Q1*B0(m`i',m3,m4);
   id scat1to2bubble(m1?,m2?,m3?,m4?,`i')*E.Q2 
    = scat1to2bubble0(m1,m2,m3,m4,`i')*E.Q2*B0(m`i',m3,m4);
   id scat1to2bubble(m1?,m2?,m3?,m4?,`i')*E.Q3 
    = scat1to2bubble0(m1,m2,m3,m4,`i')*B1(m`i',m3,m4,1,0,`i');
   id scat1to2bubble(m1?,m2?,m3?,m4?,`i')*E.Q4 
    = scat1to2bubble0(m1,m2,m3,m4,`i')*B1(m`i',m3,m4,0,1,`i');

   id scat1to2bubble(m1?,m2?,m3?,m4?,`i') 
    = scat1to2bubble0(m1,m2,m3,m4,`i')*B0(m`i',m3,m4);

   id derivscat1to2bubble(m1?,m2?,m3?,m4?,`i',m5?)*E.Q1 
    = derivscat1to2bubble0(m1,m2,m3,m4,`i',m5)
      *E.Q1*B0(m`i',m3,m4);
   id derivscat1to2bubble(m1?,m2?,m3?,m4?,`i',m5?)*E.Q2 
    = derivscat1to2bubble0(m1,m2,m3,m4,`i',m5)
      *E.Q2*B0(m`i',m3,m4);
   id derivscat1to2bubble(m1?,m2?,m3?,m4?,`i',m5?)*E.Q3 
    = derivscat1to2bubble0(m1,m2,m3,m4,`i',m5)
      *B1(m`i',m3,m4,1,0,`i');
   id derivscat1to2bubble(m1?,m2?,m3?,m4?,`i',m5?)*E.Q4 
    = derivscat1to2bubble0(m1,m2,m3,m4,`i',m5)
      *B1(m`i',m3,m4,0,1,`i');

   id derivscat1to2bubble(m1?,m2?,m3?,m4?,`i',m5?) 
    = derivscat1to2bubble0(m1,m2,m3,m4,`i',m5)
      *B0(m`i',m3,m4);

#enddo

 endif;

.sort

 unhide [1to2];
 hide [variables_EQ1];
 hide [variables_EQ2];
.sort

 b scat1to3 scat2to2 scat3to1
   scat1to2triangle scat1to2bubble derivscat1to2bubble
   scat1to2triangle0 scat1to2bubble0 derivscat1to2bubble0
   tag2to2t tag2to2s tag1to3 tag3to1t tag3to1s tag1to2virt tag1to2vars; 
 print +s;
*.end
.sort

*
* factorize virtual corrections, into a specific master structure, 
* numbered by $count, and a corresponding numerator, inside cfun()
*

#message factorize virtual corrections,
#message into a numbered integration measure (new last argument), 
#message and a corresponding weight (inside cfun) 
#message also, introduce EQ1,EQ2 to see what happens to outer momenta

 collect cfun; 
.sort

#$count=0;

 if ( match( scat1to2triangle(?a) )
   || match( scat1to2bubble(?a) )
   || match( derivscat1to2bubble(?a) )
   || match( scat1to2triangle0(?a) )
   || match( scat1to2bubble0(?a) )
   || match( derivscat1to2bubble0(?a) )
    );

    $count = $count+1;
    id scat1to2triangle(?a)*cfun(?b) = 
       scat1to2triangle(?a,$count)*cfun(?b,$count);
    id scat1to2bubble(?a)*cfun(?b) = 
       scat1to2bubble(?a,$count)*cfun(?b,$count);
    id derivscat1to2bubble(?a)*cfun(?b) = 
       derivscat1to2bubble(?a,$count)*cfun(?b,$count);
    id scat1to2triangle0(?a)*cfun(?b) = 
       scat1to2triangle0(?a,$count)*cfun(?b,$count);
    id scat1to2bubble0(?a)*cfun(?b) = 
       scat1to2bubble0(?a,$count)*cfun(?b,$count);
    id derivscat1to2bubble0(?a)*cfun(?b) = 
       derivscat1to2bubble0(?a,$count)*cfun(?b,$count);

 endif;
.sort
 
 G [1to2] = [1to2] + [1to2vac];
.sort


 unhide [variables_EQ1];
 unhide [variables_EQ2];
 drop [1to2vac];
.sort

 b scat1to3 scat2to2 scat3to1
   scat1to2triangle scat1to2bubble derivscat1to2bubble
   scat1to2triangle0 scat1to2bubble0 derivscat1to2bubble0
   tag2to2t tag2to2s tag1to3 tag3to1t tag3to1s tag1to2virt tag1to2vars; 
 print +s;
*.end
.sort

 unhide [1to3];
 unhide [2to2];
 unhide [3to1];
.sort

*
* carry out azimuthal average in all terms
*

#call resolveazi 

*
* select set if wish to focus on one type
*

* if( match(tag1to3) ) discard;
* if( match(tag2to2t) ) discard;
* if( match(tag2to2s) ) discard;
* if( match(tag3to1t) ) discard;
* if( match(tag3to1s) ) discard;
* if( match(tag1to2virt) ) discard;

*
* duplicate variables, in order to express squared propagators
* as mass derivatives afterwards
*

 id tag1to3 = 1;
.sort

 G [1to3_deriv] = [1to3];
.sort

 G [2to2t] = [2to2];
 G [2to2t_deriv] = [2to2];
.sort

 hide [2to2];
.sort

 id tag2to2s = 0;
 id tag2to2t = 1;
.sort

 unhide [2to2];
.sort

 G [2to2s] = [2to2];
 G [2to2s_deriv] = [2to2];
.sort

 hide [2to2];
.sort

 id tag2to2s = 1;
 id tag2to2t = 0;
.sort

 G [3to1t] = [3to1];
 G [3to1t_deriv] = [3to1];
.sort

 hide [3to1];
.sort

 id tag3to1s = 0;
 id tag3to1t = 1;
.sort

 unhide [3to1];
.sort

 G [3to1s] = [3to1];
 G [3to1s_deriv] = [3to1];
.sort

 hide [3to1];
.sort

 id tag3to1s = 1;
 id tag3to1t = 0;
.sort

 id tag1to2virt = 1;
 id tag1to2vars = 1;
.sort

*
* remove double pole structures from the normal real corrections 
* 

 hide [1to3_deriv];
 hide [2to2t_deriv];
 hide [2to2s_deriv];
 hide [3to1t_deriv];
 hide [3to1s_deriv];
.sort

 id inv0(m1?)^2 = 0;
.sort

 unhide [1to3_deriv];
 unhide [2to2t_deriv];
 unhide [2to2s_deriv];
 unhide [3to1t_deriv];
 unhide [3to1s_deriv];
.sort

*
* remove all but double pole structures from the derivative terms
*

 hide [1to2];
 hide [variables_EQ1];
 hide [variables_EQ2];
 hide [1to3];
 hide [2to2t];
 hide [2to2s];
 hide [3to1t];
 hide [3to1s];
.sort

 if( match( inv0(m1?)^2 ));
   id inv0(m1?)^2 = inv0(m1 - mmderiv);
 else;
   discard;
 endif;
.sort

 unhide [1to2];
 unhide [variables_EQ1];
 unhide [variables_EQ2];
 unhide [1to3];
 unhide [2to2t];
 unhide [2to2s];
 unhide [3to1t];
 unhide [3to1s];
.sort

*
* now everything is ready 
*

#message resolve azimuthal averages,
#message in terms of known scalar products (qdotk, etc), 
#message non-angular parts of kinematic invariants (spart etc), 
#message and averages of positive (pos1 etc) or negative powers (inv0 etc). 
#message pull apart derivative terms also from the real corrections --   
#message thereby all channels have been fully resolved! 

 b scat2to2 scat1to3 scat3to1 
   scat1to2triangle scat1to2bubble derivscat1to2bubble
   scat1to2triangle0 scat1to2bubble0 derivscat1to2bubble0
   inv0 inv1;
 print +s;
.end
 
***************************************************************************
********************************* end *************************************
***************************************************************************


==> anc/theta.h <==
/*
 *  real/virtual matrix elements, from example in Eq. (2.13)
 *  Copyright (C) 2021 Greg Jackson
 *
 *  This program is free software: you can redistribute it and/or modify
 *  it under the terms of the GNU General Public License as published by
 *  the Free Software Foundation, either version 3 of the License, or
 *  (at your option) any later version. See <https://www.gnu.org/licenses/>.
 *
 *  This program is distributed in the hope that it will be useful,
 *  but WITHOUT ANY WARRANTY; without even the implied warranty of
 *  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 *  GNU General Public License for more details.
 *
 *  For bug reports and other feedback, please contact <gsj6@uw.edu>.
 *
 *  [Notes:]
 *
 *    - each function is named _EQN_LINE(...), referring to 2107.07132
 *    - arguments particular to a given channel (see rates.h)
 *
 *--------------------------------------------------------------------*/

// Eq. (B.1) 1 -> 3 reactions

double _B1_i(double o, double k,
              double complex s12, double complex q0, double complex e2,
              void *M_)
{
  double m1=((double*)M_)[0], m2=((double*)M_)[1], m3=((double*)M_)[2];
  //     % = m_\ell           % = m_Q              % = m_S

  double complex  e1  = q0 - e2, e3 = o - q0, // resolve energies
                  K2 = SQR(o) - SQR(k), q = csqrt( SQR(q0) - s12 ), res;

  double ms = m3, ml = m1;

  double complex p1 = csqrt( SQR(e1) - SQR(m1) );
  double complex p2 = csqrt( SQR(e2) - SQR(m2) );
  double complex p3 = csqrt( SQR(e3) - SQR(m3) );

  double complex cos_qp2 = ( q0*e2 + .5*(SQR(m1)- SQR(m2) - s12 ) )/(q*p2), 
                 sin_qp2 = csqrt( 1. - SQR(cos_qp2) );
  double complex cos_qk  = ( q0*o + .5*( SQR(m3) - K2     - s12 ) )/(q*k),
                 sin_qk  = csqrt( 1. - SQR(cos_qk ) );

  double a = creal(k*p2*cos_qk*cos_qp2), b = creal(k*p2*sin_qk*sin_qp2);
  double ab[2] = {a,b};
  double complex F_ = calF(o*e2-.5*(SQR(ms)+s12-SQR(m1)-SQR(m3)), ab) ;

  // Here are the explicit integrands:
  if (E=='K') {
    res = -.5*( ( K2 - SQR(m3) + s12 + 2.*(a-o*e2) ) + (K2-SQR(m3))*(1.
              - (K2-.5*SQR(m3)+.5*s12-.5*SQR(ms)+.5*SQR(m1))*creal(F_) ) 
              )/(s12-SQR(ml));
  } else
  if (E=='U') {
    res = -.5*( 2.*e1 
              - (K2-SQR(m3))*(e2+2.*e1)*creal(F_)
              )/(s12-SQR(ml));
  }
  return creal(res);
}

double _B1_ii(double o, double k,
              double complex s12, double complex q0, double complex e2,
              void *M_)
{
  double m1=((double*)M_)[0], m2=((double*)M_)[1], m3=((double*)M_)[2];
  //     % = m_S              % = m_Q              % = m_\ell

  double complex  e1  = q0 - e2, e3 = o - q0, // resolve energies
                  K2 = SQR(o) - SQR(k), q = csqrt( SQR(q0) - s12 ), res;

  double ms = m1, ml = m3;

  // Here are the explicit integrands:
  if (E=='K') {
    res = -.5*( ( 3.*K2 + SQR(m3) - s12 ) - 2.*SQR(ms) 
              + 2.*SQR(ms)*( K2 + SQR(m3) - SQR(ms) )/(s12-SQR(ms)) )/(s12-SQR(ms));
  } else
  if (E=='U') {
    res = ( - (e3+o) 
            - 2.*SQR(ms)*e3/(s12-SQR(ms)) )/(s12-SQR(ms));
  }
  return creal(res);
}

/*--------------------------------------------------------------------*/
// Eq. (4.5) 2 -> 2 reactions (t-channel)

double _45_i(double o, double k,
             double complex t, double complex q0, double complex e1,
             void *M_)
{
  double M1=((double*)M_)[0], m1=((double*)M_)[1], m2=((double*)M_)[2];
  //     % = m_Q              % = m_l              % = m_S

  double complex  E1  = e1 - q0, e2 = o - q0, // resolve energies
                  K2 = SQR(o) - SQR(k), q = csqrt( SQR(q0) - t ), res;

  double ms = m2, ml = m1;

  double complex k1 = csqrt( SQR(E1) - SQR(M1) );
  double complex p1 = csqrt( SQR(e1) - SQR(m1) );
  double complex p2 = csqrt( SQR(e2) - SQR(m2) );

  double complex cos_qp1 = ( q0*e1 + .5*(SQR(M1) - SQR(m1) - t ) )/(q*p1), 
                 sin_qp1 = csqrt( 1. - SQR(cos_qp1) );
  double complex cos_qk  = ( q0*o  + .5*( SQR(m2) - K2 - t ) )/(q*k),
                 sin_qk  = csqrt( 1. - SQR(cos_qk ) );

  double a = creal(k*p1*cos_qk*cos_qp1), b = creal(k*p1*sin_qk*sin_qp1);
  double ab[2] = {a,b};
  double complex F_ = calF(o*e1 + .5*(SQR(ms)-K2-SQR(m1)), ab) ;

  // Here are the explicit integrands:
  if (E=='K') {
    res = +.5*( ( 2.*(a-o*e1) ) + ( SQR(ms) - K2 ) 
              - .5*( SQR(ms) - K2 )*( SQR(m2) 
                                    - 2.*K2 - SQR(m1) - t + SQR(ms) )*creal(F_) 
              )/(t-SQR(ml));
  } else
  if (E=='U') {
    res = ( - e1 - .5*( SQR(ms)-K2 )*( E1-2.*e1 )*creal(F_) )/(t-SQR(ml));
  }
  return creal(res);
}

double _45_ii(double o, double k,
              double complex t, double complex q0, double complex e1,
              void *M_)
{
  double M1=((double*)M_)[0], m1=((double*)M_)[1], m2=((double*)M_)[2];
  //     % = m_l              % = m_Q              % = m_S

  double complex  E1  = e1 - q0, e2 = o - q0, // resolve energies
                  K2 = SQR(o) - SQR(k), q = csqrt( SQR(q0) - t ), res;

  double ms = m2, ml = M1;

  double complex k1 = csqrt( SQR(E1) - SQR(M1) );
  double complex p1 = csqrt( SQR(e1) - SQR(m1) );
  double complex p2 = csqrt( SQR(e2) - SQR(m2) );

  double complex cos_qp1 = ( q0*e1 + .5*(SQR(M1)- SQR(m1) - t ) )/(q*p1), 
                 sin_qp1 = csqrt( 1. - SQR(cos_qp1) );
  double complex cos_qk  = ( q0*o + .5*( SQR(m2) - K2 - t ) )/(q*k),
                 sin_qk  = csqrt( 1. - SQR(cos_qk ) );

  double a = creal(k*p1*cos_qk*cos_qp1), b = creal(k*p1*sin_qk*sin_qp1);
  double ab[2] = {a,b};
  double complex F_ = calF(o*e1 + .5*(SQR(m2)+SQR(M1)-t-SQR(ms)), ab) ;

  // Here are the explicit integrands:
  if (E=='K') {
    res = +.5*( ( - K2 + SQR(m2) - t - 2.*(a-o*e1) )  - ( K2 - SQR(ms) )
              + .5*( K2 - SQR(ms) )*( 2.*K2 
                                    - SQR(m2) + t + SQR(M1) - SQR(ms) )*creal(F_) 
              )/(t-SQR(ml));
  } else
  if (E=='U') {
    res = ( + E1 + .5*( K2-SQR(ms) )*( e1-2.*E1 )*creal(F_) )/(t-SQR(ml));
  }
  return creal(res);
}

double _45_iii(double o, double k,
               double complex t, double complex q0, double complex e1,
               void *M_)
{
  double M1=((double*)M_)[0], m1=((double*)M_)[1], m2=((double*)M_)[2];
  //     % = m_Q/S            % = m_S/Q            % = m_l

  double complex  E1  = e1 - q0, e2 = o - q0, // resolve energies
                  K2 = SQR(o) - SQR(k), q = csqrt( SQR(q0) - t ), res;

  double ms = fmax(M1,m1), ml = m2;

  double complex k1 = csqrt( SQR(E1) - SQR(M1) );
  double complex p1 = csqrt( SQR(e1) - SQR(m1) );
  double complex p2 = csqrt( SQR(e2) - SQR(m2) );

  // Here are the explicit integrands:
  if (E=='K') {
    res = +.5*( + ( - 3.*K2 - SQR(m2) + t ) + 2.*SQR(ms) 
                - 2.*SQR(ms)*( K2 + SQR(m2) - SQR(ms) )/(t-SQR(ms)) )/(t-SQR(ms));
  } else
  if (E=='U') {
    res = ( ( - e2 - o ) - 2.*SQR(ms)*e2/(t-SQR(ms)) )/(t-SQR(ms));
  }
  return creal(res);
}

/*--------------------------------------------------------------------*/
// Eq. (B.9) 2 -> 2 reactions (s-channel)

double _B9_i(double o, double k,
             double complex s, double complex q0, double complex e2,
             void *M_)
{
  double M1=((double*)M_)[0], m1=((double*)M_)[1], m2=((double*)M_)[2];
  //     % = m_S              % = m_Q              % = m_l

  double complex  e1  = q0 - e2, E1 = q0 - o, // resolve energies
                  K2 = SQR(o) - SQR(k), q = csqrt( SQR(q0) - s ), res;

  double ms = M1, ml = m2;

  double complex k1 = csqrt( SQR(E1) - SQR(M1) );
  double complex p1 = csqrt( SQR(e1) - SQR(m1) );
  double complex p2 = csqrt( SQR(e2) - SQR(m2) );

  double complex cos_qp2 = ( q0*e2 + .5*(SQR(m1)- SQR(m2) - s ) )/(q*p2), 
                 sin_qp2 = csqrt( 1. - SQR(cos_qp2) );
  double complex cos_qk  = ( q0*o + .5*( SQR(M1) - K2 - s ) )/(q*k),
                 sin_qk  = csqrt( 1. - SQR(cos_qk ) );

  double a = creal(k*p2*cos_qk*cos_qp2), b = creal(k*p2*sin_qk*sin_qp2);
  double ab[2] = {a,b};
  double complex F_ = calF(o*e2+.5*(SQR(ms)-K2-SQR(m2)), ab) ;

  // Here are the explicit integrands:
  if (E=='K') {
    res = +.5*( + ( 2.*(a-o*e2) ) - ( K2 - SQR(ms) ) 
                - .5*( K2 - SQR(ms) )*( 2.*K2 - SQR(M1) + s + SQR(m2) - SQR(ms) )*creal(F_) 
              )/(s-SQR(ml));
  } else
  if (E=='U') {
    res = ( - e2 - .5*( K2-SQR(ms) )*( e1+2.*e2 )*creal(F_) )/(s-SQR(ml));
  }
  return creal(res);
}

double _B9_ii(double o, double k,
              double complex s, double complex q0, double complex e2,
              void *M_)
{
  double M1=((double*)M_)[0], m1=((double*)M_)[1], m2=((double*)M_)[2];
  //     % = m_l              % = m_Q              % = m_S

  double complex  e1  = q0 - e2, E1 = q0 - o, // resolve energies
                  K2 = SQR(o) - SQR(k), q = csqrt( SQR(q0) - s ), res;

  double ms = m2, ml = M1;

  double complex k1 = csqrt( SQR(E1) - SQR(M1) );
  double complex p1 = csqrt( SQR(e1) - SQR(m1) );
  double complex p2 = csqrt( SQR(e2) - SQR(m2) );

  // Here are the explicit integrands:
  if (E=='K') {
    res = +.5*( + ( s - 3.*K2 - SQR(M1) )
                + 2.*SQR(ms)*(s-K2-SQR(M1))/(s-SQR(ms))
              )/(s-SQR(ms));
  } else
  if (E=='U') {
    res = ( ( E1 - o ) + 2.*SQR(ms)*E1/(s-SQR(ms)) )/(s-SQR(ms));
  }
  return creal(res);
}


/*--------------------------------------------------------------------*/
// Eq. (B.19) 3 -> 1 reactions (t-channel)

double _B19_i(double o, double k,
              double complex t, double complex q0, double complex E1,
              void *M_)
{
  double M1=((double*)M_)[0], M2=((double*)M_)[1], m1=((double*)M_)[2];
  //     % = m_l              % = m_S              % = m_Q

  double complex  E2  = - q0 - o, e1 = E1 - q0, // resolve energies
                  K2 = SQR(o) - SQR(k), q = csqrt( SQR(q0) - t ), res;

  double ms = M2, ml = M1;

  double complex k1 = csqrt( SQR(E1) - SQR(M1) );
  double complex k2 = csqrt( SQR(E2) - SQR(M2) );
  double complex p1 = csqrt( SQR(e1) - SQR(m1) );

  double complex cos_qk1 = ( q0*E1 + .5*(SQR(m1)- SQR(M1) - t ) )/(q*k1), 
                 sin_qk1 = csqrt( 1. - SQR(cos_qk1) );
  double complex cos_qk  = ( q0*o + .5*( t + K2 - SQR(M2) ) )/(q*k),
                 sin_qk  = csqrt( 1. - SQR(cos_qk ) );

  double a = creal(k*k1*cos_qk*cos_qk1), b = creal(k*k1*sin_qk*sin_qk1);
  double ab[2] = {a,b};
  double complex F_ = calF(o*E1+.5*(K2+SQR(M1)-SQR(ms)), ab) ;

  // Here are the explicit integrands:
  if (E=='K') {
    res = +.5*( ( - 2.*(a-o*E1) ) + ( K2-SQR(ms) )
              + .5*( K2-SQR(ms) )*( t - SQR(M2) - SQR(M1) + SQR(ms) )*creal(F_) 
              )/(t-SQR(ml));
  } else
  if (E=='U') {
    res = ( E1 + .5*( K2-SQR(ms) )*( e1-2.*E1 )*creal(F_) )/(t-SQR(ml));
  }
  return creal(res);
}

double _B19_ii(double o, double k,
               double complex t, double complex q0, double complex E1,
               void *M_)
{
  double M1=((double*)M_)[0], M2=((double*)M_)[1], m1=((double*)M_)[2];
  //     % = m_Q              % = m_S              % = m_l

  double complex  E2  = - q0 - o, e1 = E1 - q0, // resolve energies
                  K2 = SQR(o) - SQR(k), q = csqrt( SQR(q0) - t ), res;

  double ms = M2, ml = m1;

  double complex k1 = csqrt( SQR(E1) - SQR(M1) );
  double complex k2 = csqrt( SQR(E2) - SQR(M2) );
  double complex p1 = csqrt( SQR(e1) - SQR(m1) );

  double complex cos_qk1 = ( q0*E1 + .5*(SQR(m1)- SQR(M1) - t ) )/(q*k1), 
                 sin_qk1 = csqrt( 1. - SQR(cos_qk1) );
  double complex cos_qk  = ( q0*o + .5*( t + K2 - SQR(M2) ) )/(q*k),
                 sin_qk  = csqrt( 1. - SQR(cos_qk ) );

  double a = creal(k*k1*cos_qk*cos_qk1), b = creal(k*k1*sin_qk*sin_qk1);
  double ab[2] = {a,b};
  double complex F_ = calF(o*E1+.5*(t+SQR(ms)-SQR(m1)-SQR(M2)), ab) ;

  // Here are the explicit integrands:
  if (E=='K') {
    res = +.5*( ( SQR(M2) - K2 - t + 2.*(a-o*E1) + ( SQR(ms) - K2 ) )
              - .5*( SQR(ms) - K2 )*( - t - 2.*K2 
                                      + SQR(M2) - SQR(m1) + SQR(ms) )*creal(F_) 
              )/(t-SQR(ml));
  } else
  if (E=='U') {
    res = ( - e1 - .5*( SQR(ms) - K2 )*( E1-2.*e1 )*creal(F_) )/(t-SQR(ml));
  }
  return creal(res);
}

double _B19_iii(double o, double k,
                double complex t, double complex q0, double complex E1,
                void *M_)
{
  double M1=((double*)M_)[0], M2=((double*)M_)[1], m1=((double*)M_)[2];
  //     % = m_S/Q            % = m_l              % = m_Q/S

  double complex  E2  = - q0 - o, e1 = E1 - q0, // resolve energies
                  K2 = SQR(o) - SQR(k), q = csqrt( SQR(q0) - t ), res;

  double ms = fmax(M1,m1), ml = M2;

  double complex k1 = csqrt( SQR(E1) - SQR(M1) );
  double complex k2 = csqrt( SQR(E2) - SQR(M2) );
  double complex p1 = csqrt( SQR(e1) - SQR(m1) );

  // Here are the explicit integrands:
  if (E=='K') {
    res = +.5*( ( t -2.*SQR(M2) - 2.*K2 + 2.*SQR(ms) )
              - 2.*SQR(ms)*(K2+SQR(M2)-SQR(ms))/(t-SQR(ms))
              )/(t-SQR(ms));
  } else
  if (E=='U') {
    res = ( (E2-o) + 2.*SQR(ms)*E2/(t-SQR(ms)) )/(t-SQR(ms));
  }
  return creal(res);
}

/*--------------------------------------------------------------------*/
// Eq. (B.27) 1 -> 3 reactions (s-channel)

double _B27_i(double o, double k,
              double complex s, double complex q0, double complex E2,
              void *M_)
{
  double M1=((double*)M_)[0], M2=((double*)M_)[1], m1=((double*)M_)[2];
  //     % = m_Q              % = m_l              % = m_S

  double complex  E1 = q0 - E2, e1 = o + q0, // resolve energies
                  K2 = SQR(o) - SQR(k), q = csqrt( SQR(q0) - s ), res;

  double ms = m1, ml = M2;

  double complex k1 = csqrt( SQR(E1) - SQR(M1) );
  double complex k2 = csqrt( SQR(E2) - SQR(M2) );
  double complex p1 = csqrt( SQR(e1) - SQR(m1) );

  double complex cos_qk2 = ( q0*E2 + .5*(SQR(M1)- SQR(M2) - s ) )/(q*k2), 
                 sin_qk2 = csqrt( 1. - SQR(cos_qk2) );
  double complex cos_qk  = ( q0*o + .5*( s + K2 - SQR(m1) ) )/(q*k),
                 sin_qk  = csqrt( 1. - SQR(cos_qk ) );

  double a = creal(k*k2*cos_qk*cos_qk2), b = creal(k*k2*sin_qk*sin_qk2);
  double ab[2] = {a,b};
  double complex F_ = calF(o*E2+.5*(K2+SQR(M2)-SQR(ms)), ab) ;

  // Here are the explicit integrands:
  if (E=='K') {
    res = -.5*( ( 2.*(a-o*E2) - (SQR(ms)-K2) )
              + .5*( SQR(ms)-K2 )*( 2.*K2 + SQR(M2) 
                                  - SQR(m1) - SQR(ms) + s )*creal(F_) 
              )/(s-SQR(ml));
  } else
  if (E=='U') {
    res = ( E2 + .5*( SQR(ms) - K2 )*( E1 + 2.*E2 )*creal(F_) )/(s-SQR(ml));
  }
  return creal(res);
}

double _B27_ii(double o, double k,
               double complex s, double complex q0, double complex E2,
               void *M_)
{
  double M1=((double*)M_)[0], M2=((double*)M_)[1], m1=((double*)M_)[2];
  //     % = m_Q              % = m_S              % = m_l

  double complex  E1  = q0 - E2, e1 = o + q0, // resolve energies
                  K2 = SQR(o) - SQR(k), q = csqrt( SQR(q0) - s ), res;

  double ms = M2, ml = m1;

  double complex k1 = csqrt( SQR(E1) - SQR(M1) );
  double complex k2 = csqrt( SQR(E2) - SQR(M2) );
  double complex p1 = csqrt( SQR(e1) - SQR(m1) );

  // Here are the explicit integrands:
  if (E=='K') {
    res = -.5*( + ( 3.*K2 + SQR(m1) - s - 2.*SQR(ms) )
                + 2.*SQR(ms)*(K2+SQR(m1)-SQR(ms))/(s-SQR(ms))
              )/(s-SQR(ms));
  } else
  if (E=='U') {
    res = ( - (e1+o) - 2.*SQR(ms)*e1/(s-SQR(ms)) )/(s-SQR(ms));
  }
  return creal(res);
}

/*--------------------------------------------------------------------*/
// Eq. (2.37) virtual corrections

void _virt_i(double o, double k,
             double *PA, double *PB, double *PC, double *PD,
             double complex *_integrands) {

  double eA = PA[0], pA = PA[1], mA = PA[2],
         eB = PB[0], pB = PB[1], mB = PB[2],
         eC = PC[0], pC = PC[1], mC = PC[2],
         eD = PD[0], pD = PD[1], mD = PD[2];

  double K2 = SQR(o)-SQR(k);
  double k_pD = ( o*eD + .5*(SQR(mC)-SQR(mD)-K2) );

  int nn; double coeffs[4][10]; // E.Pa
  if (E=='K') {
    nn = 1;
    coeffs[0][0] = +o*eA;          coeffs[0][1] = -k_pD/SQR(pD);
    coeffs[1][0] = -o*eA;          coeffs[1][1] = +k_pD/SQR(pD);
    coeffs[2][0] = o*eD-k_pD-o*eB; coeffs[2][1] = +k_pD/SQR(pD);
    coeffs[3][0] = o*eD-k_pD+o*eB; coeffs[3][1] = -k_pD/SQR(pD);
  }
  if (E=='U') {
    nn = 0;
    coeffs[0][0] = eA;
    coeffs[1][0] = -eA;
    coeffs[2][0] = eD-eB;
    coeffs[3][0] = eD+eB;
  }
  double p_AD = pA*pD, p_BD = pB*pD;
  double e_AD = eA*eD, e_BD = eB*eD;
  double m_BAD = .5*( SQR(mB) - SQR(mA) - SQR(mD) );
  double m_ABD = .5*( SQR(mA) - SQR(mB) - SQR(mD) );

  _integrands[0] = pA*calG(e_AD+m_BAD, p_AD, nn, coeffs[0]);
  _integrands[1] = pA*calG(e_AD-m_BAD, p_AD, nn, coeffs[1]);
  _integrands[2] = pB*calG(e_BD+m_ABD, p_BD, nn, coeffs[2]);
  _integrands[3] = pB*calG(e_BD-m_ABD, p_BD, nn, coeffs[3]);

}

void _virt_ii(double o, double k,
             double *PA, double *PB, double *PC, double *PD,
             double complex *_integrands) {

  double eA = PA[0], pA = PA[1], mA = PA[2],
         eB = PB[0], pB = PB[1], mB = PB[2],
         eC = PC[0], pC = PC[1], mC = PC[2],
         eD = PD[0], pD = PD[1], mD = PD[2];

  double K2 = SQR(o)-SQR(k);
  double k_pD = ( o*eD + .5*(SQR(mC)-SQR(mD)-K2) );

  int nn; double coeffs[4][10]; // E.(Pc+K)
  if (E=='K') {
    nn = 0;
    coeffs[0][0] = 2.*K2-o*eD+k_pD;
    coeffs[1][0] = 2.*K2-o*eD+k_pD;
    coeffs[2][0] = 2.*K2-o*eD+k_pD;
    coeffs[3][0] = 2.*K2-o*eD+k_pD;
  }
  if (E=='U') {
    nn = 0;
    coeffs[0][0] = eC+o;
    coeffs[1][0] = eC+o;
    coeffs[2][0] = eC+o;
    coeffs[3][0] = eC+o;
  }
  double p_AD = pA*pD, p_BD = pB*pD;
  double e_AD = eA*eD, e_BD = eB*eD;
  double m_BAD = .5*( SQR(mB) - SQR(mA) - SQR(mD) );
  double m_ABD = .5*( SQR(mA) - SQR(mB) - SQR(mD) );

  _integrands[0] = pA*calG(e_AD+m_BAD, p_AD, nn, coeffs[0]);
  _integrands[1] = pA*calG(e_AD-m_BAD, p_AD, nn, coeffs[1]);
  _integrands[2] = pB*calG(e_BD+m_ABD, p_BD, nn, coeffs[2]);
  _integrands[3] = pB*calG(e_BD-m_ABD, p_BD, nn, coeffs[3]);

}

void _virt_iii(double o, double k,
             double *PA, double *PB, double *PC, double *PD,
             double complex *_integrands) {

  double eA = PA[0], pA = PA[1], mA = PA[2],
         eB = PB[0], pB = PB[1], mB = PB[2],
         eC = PC[0], pC = PC[1], mC = PC[2],
         eD = PD[0], pD = PD[1], mD = PD[2];

  double K2 = SQR(o)-SQR(k);
  double k_pD = ( o*eD + .5*(SQR(mC)-SQR(mD)-K2) );

  int nn; double coeffs[4][10]; // E.Pc
  if (E=='K') {
    nn = 0;
    coeffs[0][0] = K2-o*eD+k_pD;
    coeffs[1][0] = K2-o*eD+k_pD;
    coeffs[2][0] = K2-o*eD+k_pD;
    coeffs[3][0] = K2-o*eD+k_pD;
  }
  if (E=='U') {
    nn = 0;
    coeffs[0][0] = eC;
    coeffs[1][0] = eC;
    coeffs[2][0] = eC;
    coeffs[3][0] = eC;
  }
  double p_AD = pA*pD, p_BD = pB*pD;
  double e_AD = eA*eD, e_BD = eB*eD;
  double m_BAD = .5*( SQR(mB) - SQR(mA) - SQR(mD) );
  double m_ABD = .5*( SQR(mA) - SQR(mB) - SQR(mD) );

  _integrands[0] = pA*calG(e_AD+m_BAD, p_AD, nn, coeffs[0]);
  _integrands[1] = pA*calG(e_AD-m_BAD, p_AD, nn, coeffs[1]);
  _integrands[2] = pB*calG(e_BD+m_ABD, p_BD, nn, coeffs[2]);
  _integrands[3] = pB*calG(e_BD-m_ABD, p_BD, nn, coeffs[3]);

}

void _virt_iv(double o, double k,
              double *PA, double *PB, double *PC, double *PD, double *PE,
              double complex *_integrands) {

  double eA = PA[0], pA = PA[1], mA = PA[2],
         eB = PB[0], pB = PB[1], mB = PB[2],
         eC = PC[0], pC = PC[1], mC = PC[2],
         eD = PD[0], pD = PD[1], mD = PD[2],
         eE = PE[0], pE = PE[1], mE = PE[2];

  double K2 = SQR(o)-SQR(k);
  double K_PD = ( -.5*(SQR(mE)-SQR(mD)-K2) );
  double K_PE = ( -.5*(SQR(mD)-SQR(mE)-K2) );

  int nn; double coeffs[6][10]; // E.(2*Pa+Pb) = sum: a_i (pa.k)^i
  if (E=='K') {
    nn = 1;
    coeffs[0][0] = +K_PD+1.*o*eA,          coeffs[0][1] = -1.; // for eA-integral
    coeffs[1][0] = +K_PD-1.*o*eA,          coeffs[1][1] = +1.;
    coeffs[2][0] = +2.*K_PD-1.*o*eB,       coeffs[2][1] = +1.; // for eB-integral
    coeffs[3][0] = +2.*K_PD+1.*o*eB,       coeffs[3][1] = -1.;
    coeffs[4][0] = -K_PE+2.*K2-1.*o*eC,    coeffs[4][1] = +1.; // for eC-integral
    coeffs[5][0] = -K_PE+2.*K2+1.*o*eC,    coeffs[5][1] = -1.;
  }
  if (E=='U') {
    nn = 0;
    coeffs[0][0] = +eD+1.*eA;       // for eA-integral
    coeffs[1][0] = +eD-1.*eA;
    coeffs[2][0] = -1.*eB+2.*eD;    // for eB-integral
    coeffs[3][0] = +1.*eB+2.*eD;
    coeffs[4][0] = -1.*eC-eE+2.*o;  // for eC-integral
    coeffs[5][0] = +1.*eC-eE+2.*o;
  }
  double p_AD = pA*pD, p_BD = pB*pD, p_BE = pB*pE, p_CE = pC*pE;
  double e_AD = eA*eD, e_BD = eB*eD, e_BE = eB*eE, e_CE = eC*eE;

  double m_BAD = .5*( SQR(mB) - SQR(mA) - SQR(mD) );
  double m_ABD = .5*( SQR(mA) - SQR(mB) - SQR(mD) );

  double m_BCE = .5*( SQR(mB) - SQR(mC) - SQR(mE) );
  double m_CBE = .5*( SQR(mC) - SQR(mB) - SQR(mE) );

  double m_CAM = .5*( SQR(mC) - SQR(mA) - K2 );
  double m_ACM = .5*( SQR(mA) - SQR(mC) - K2 );

  double m_AECD = .5*( SQR(mA) + SQR(mE) - SQR(mC) - SQR(mD) );

  _integrands[0] = pA*calH(e_AD+m_BAD, o*eA+m_CAM,  pA, pD, pE, k, nn, coeffs[0]);
  _integrands[1] = pA*calH(e_AD-m_BAD, o*eA-m_CAM,  pA, pD, pE, k, nn, coeffs[1]);

  _integrands[2] = pB*calH(e_BD+m_ABD, o*eB+m_AECD, pB, pD, pE, k, nn, coeffs[2]);
  _integrands[3] = pB*calH(e_BD-m_ABD, o*eB-m_AECD, pB, pD, pE, k, nn, coeffs[3]);

  _integrands[4] = pB*calH(e_BE-m_CBE, o*eB+m_AECD, pB, pE, pD, k, nn, coeffs[2]);
  _integrands[5] = pB*calH(e_BE+m_CBE, o*eB-m_AECD, pB, pE, pD, k, nn, coeffs[3]);

  _integrands[6] = pC*calH(e_CE+m_BCE, o*eC+m_ACM,  pC, pE, pD, k, nn, coeffs[4]);
  _integrands[7] = pC*calH(e_CE-m_BCE, o*eC-m_ACM,  pC, pE, pD, k, nn, coeffs[5]);

}


